All orders results for self-crossing Wilson loops mimicking double parton scattering

Loop-level scattering amplitudes for massless particles have singularities in regions where tree amplitudes are perfectly smooth. For example, a $2\to4$ gluon scattering process has a singularity in which each incoming gluon splits into a pair of gluons, followed by a pair of $2\to2$ collisions between the gluon pairs. This singularity mimics double parton scattering because it occurs when the transverse momentum of a pair of outgoing gluons vanishes. The singularity is logarithmic at fixed order in perturbation theory. We exploit the duality between scattering amplitudes and polygonal Wilson loops to study six-point amplitudes in this limit to high loop order in planar ${\cal N}=4$ super-Yang-Mills theory. The singular configuration corresponds to the limit in which a hexagonal Wilson loop develops a self-crossing. The singular terms are governed by an evolution equation, in which the hexagon mixes into a pair of boxes; the mixing back is suppressed in the planar (large $N_c$) limit. Because the kinematic dependence of the box Wilson loops is dictated by (dual) conformal invariance, the complete kinematic dependence of the singular terms for the self-crossing hexagon on the one nonsingular variable is determined to all loop orders. The complete logarithmic dependence on the singular variable can be obtained through nine loops, up to a couple of constants, using a correspondence with the multi-Regge limit. As a byproduct, we obtain a simple formula for the leading logs to all loop orders. We also show that, although the MHV six-gluon amplitude is singular, remarkably, the transcendental functions entering the non-MHV amplitude are finite in the same limit, at least through four loops.

==> anc/selfcross_ancillary_NEW.txt <==
##########################################################
# A collection of computer-readable versions of the      #
# longer formulae from the paper                         #
# "All orders results for self-crossing Wilson loops     #
#  mimicking double parton scattering"                   #
# by Lance Dixon and Ilya Esterlis                       #
##########################################################
#
# Some notation:
#
# z2 = Zeta[2] = Zeta(2), z3 = Zeta[3] = Zeta(3), ...
# z10 = Zeta[10] = Zeta(10),
# Zeta53 = zeta[5,3], ...
#
# HPL([0,0,1,0,1],1-u) = H32m(u), ...
#
# ln(de) = ln(delta),  lnden = ln|delta|.
#
# h(i,w) = h_{i}^{[w]}(z)
#
##############################################################
# Section 3.1:
#
R62_u11 := 1/2 * ( H4m(u) - H31m(u) + 3 * H211m(u) - 1/4 * H2m(u)^2
  + H1m(u) * ( H3m(u) - 2 * H21m(u) ) + 1/2 * ( H2m(u) - Zeta(2) ) * H1m(u)^2
  - 5 * z4 ) :
#
R62_u11_ALT := 1/4 * (
ln(u) * ( 1/3 * H1m(1-u)^3 + H1m(1-u) * ( H2m(1-u) + z2 )
        + 2 * H3m(1-u) + 2 * z3 )
- 6 * H4m(1-u) + 2 * H31m(1-u) - 2 * H211m(1-u)
- 1/2 * H2m(1-u)^2 - 2 * H1m(1-u) * ( H3m(1-u) - H21m(1-u) )
- H1m(1-u)^2 * ( H2m(1-u) - z2 ) + z2 * H2m(1-u) - 15/4 * z4 ) :
#
# R62(1-de,1,1):
#
R62_111_sc :=
2 * Pi * I * ( 1/12 * ln(de)^3 + 1/2 * z2 * ln(de) - z3 ) - 5/2 * z4 :
#
# R62(1-de,v,v), 2->4 kinematics, 0 < v < 1:
#
R62_1vv_sc :=
2 * Pi * I * ( 1/12 * ln(de)^3
   + ( - 1/2 * H2m(v) - 1/4 * ln(v)^2 + 1/2 * z2 ) * ln(de)
   - H21m(v) + 1/6 * ln(v)^3 - z3 )
+ H4m(v) - H31m(v) + 3 * H211m(v) - ln(v) * ( H3m(v) - H21m(v) )
- 1/2 * H2m(v)^2 - 5/2 * z4 :
#
##################################
# Section 3.2:
#
# 3->3 kinematics, v < 0:
#
# Argument of h's is  z = 1/(1-v),   and
#
#   L = h(1,1) = - ln(1-1/(1-v)) = ln(1-1/v).
#
# X^ns and Y:
# 
Xns_33 := 2 * Pi * I * ( lnden + L ) + 2 * h(2,2) - 2 * z2 :
#
Y_33 := - 2 * Pi * I * ( lnden + L ) + 2 * ( h(2,2) + h(3,2) ) - 2 * z2 :
#
#
# R62(1+|de|,v,v):
#
R62_vneg_h := 2 * Pi * I * ( - 1/12 * lnden^3
   + 1/2 * ( h(2,2) + h(3,2) + z2 ) * lnden
   + 1/2 * h(5,3) + h(6,3) + h(7,3)
   + 1/2 * z2 * L + 2 * z3 )
+ 3 * z2 * lnden^2 + 6 * z2 * L * lnden
+ 2 * h(8,4) + 2 * h(9,4) + h(10,4) + h(11,4)
+ z2 * ( h(2,2) + 6 * h(3,2) ) - z3 * L + 33/4 * z4 :
#
# MHV amplitude from 0 to 5 loops:
#
# {\cal E}^{(L)}(1+|de|,v,v) = EMHVL(1+|de|,v,v), L=0,1,2,3,4,5:
#
# Zero loops:
#
EMHV0_vneg_h := 1 :
#
# One loop:
#
EMHV1_vneg_h := Pi * I * ( lnden + L )
- h(2,2) - h(3,2) + z2 :
#
# Two loops:
#
EMHV2_vneg_h := 2 * Pi * I * ( - 1/12 * lnden^3 + 1/2 * z2 * lnden
   - 1/12 * L^3 + 1/2 * z2 * L + 2 * z3 )
+ 2 * ( h(8,4) + h(9,4) + h(10,4) + h(11,4) + h(12,4) + h(13,4) )
+ 3 * ( h(14,4) + h(15,4) ) + z2 * h(2,2) - z3 * L + 7 * z4 :
#
# Three loops:
#
EMHV3_vneg_h := 2 * Pi * I * ( 1/80 * lnden^5 - 1/4 * z3 * lnden^2
  + 1/4 * z4 * lnden
  - 1/4 * ( 4 * h(17,5) + 2 * h(19,5) + h(21,5) + 2 * h(25,5) + h(27,5)
          - 6 * h(31,5) - z2 * h(5,3) + z3 * h(3,2)
          + 7/4 * z4 * L + 42 * z5 - 18 * z2 * z3 ) )
- 1/2 * ( 24 * ( h(32,6) + h(33,6) )
     + 20 * ( h(34,6) + h(35,6) + h(36,6) + h(37,6) )
     + 18 * ( h(38,6) + h(39,6) ) + 20 * ( h(40,6) + h(41,6) )
     + 19 * ( h(42,6) + h(43,6) )
     + 18 * ( h(44,6) + h(45,6) + h(46,6) + h(47,6) )
     + 24 * ( h(48,6) + h(49,6) )
     + 22 * ( h(50,6) + h(51,6) + h(52,6) + h(53,6) )
     + 21 * ( h(54,6) + h(55,6) )
     + 24 * ( h(56,6) + h(57,6) + h(58,6) + h(59,6) + h(60,6) + h(61,6) )
     + 30 * ( h(62,6) + h(63,6) )
     + z2 * ( 16 * h(8,4) + 2 * h(9,4) + 11 * h(10,4) + 4 * h(11,4)
            + 14 * h(12,4) + 7 * h(13,4) + 12 * h(14,4) + 6 * h(15,4) )
     + z3 * ( 2 * h(4,3) - h(5,3) + h(6,3) - 6 * h(7,3) )
     + 1/4 * z4 * ( 81 * h(2,2) + 83 * h(3,2) )
     - 4 * z5 * L + 3787/48 * z6 - 5/2 * z3^2 ) :
#
# Four loops:
#
EMHV4_vneg_h := 2 * Pi * I * ( - 1/672 * lnden^7 - 1/80 * z2 * lnden^5
  - 1/48 * z3 * lnden^4 - 7/24 * z4 * lnden^3
  + 1/4 * ( 4 * z5 - 3 * z2 * z3 ) * lnden^2
  - 1/48 * ( 13 * z6 + 48 * z3^2 ) * lnden
  + 1/4 * ( 48 * h(65,7) + 44 * h(67,7) + 32 * h(69,7) + 31 * h(71,7)
      + 32 * h(73,7) + 29 * h(75,7) + 19 * h(77,7) + 14 * h(79,7) + 30 * h(81,7)
      + 28 * h(83,7) + 19 * h(85,7) + 15 * h(87,7) + 18 * h(89,7)
      + 13 * h(91,7) + 6 * h(93,7) + 36 * h(97,7) + 34 * h(99,7) + 24 * h(101,7)
      + 21 * h(103,7) + 24 * h(105,7) + 19 * h(107,7) + 11 * h(109,7)
      + 6 * h(111,7) + 24 * h(113,7) + 20 * h(115,7) + 12 * h(117,7)
      + 7 * h(119,7) + 12 * h(121,7) + 6 * h(123,7) - 30 * h(127,7)
  - z2 * ( 14 * h(17,5) + 11 * h(19,5) + 8 * h(21,5) + 6 * h(23,5)
      + 10 * h(25,5) + 8 * h(27,5) + 6 * h(29,5) + 6 * h(31,5) )
  - z3 * ( 7 * h(9,4) + 5 * h(11,4) + 5 * h(13,4) + 4 * h(15,4) )
  - 1/4 * z4 * ( 11 * h(5,3) + 16 * h(7,3) )
  + 1/2 * ( 8 * z5 - 5 * z2 * z3 ) * L^2
  + ( 809/48 * z6 - 6 * z3^2 ) * L
  + 1141/4 * z7 - 17 * z3 * z4 - 119 * z2 * z5 ) )
+ 1/2 * ( 240 * ( h(128,8) + h(129,8) )
  + 192 * ( h(130,8) + h(131,8) + h(132,8) + h(133,8) )
  + 148 * ( h(134,8) + h(135,8) ) + 192 * ( h(136,8) + h(137,8) )
  + 160 * ( h(138,8) + h(139,8) ) + 150 * ( h(140,8) + h(141,8) )
  + 119 * ( h(142,8) + h(143,8) ) + 192 * ( h(144,8) + h(145,8) )
  + 160 * ( h(146,8) + h(147,8) + h(148,8) + h(149,8) )
  + 131 * ( h(150,8) + h(151,8) ) + 152 * ( h(152,8) + h(153,8) )
  + 133 * ( h(154,8) + h(155,8) ) + 124 * ( h(156,8) + h(157,8) )
  + 110 * ( h(158,8) + h(159,8) ) + 192 * ( h(160,8) + h(161,8) )
  + 162 * ( h(162,8) + h(163,8) + h(164,8) + h(165,8) )
  + 134 * ( h(166,8) + h(167,8) ) + 162 * ( h(168,8) + h(169,8) )
  + 143 * ( h(170,8) + h(171,8) ) + 136 * ( h(172,8) + h(173,8) )
  + 121 * ( h(174,8) + h(175,8) ) + 156 * ( h(176,8) + h(177,8) )
  + 138 * ( h(178,8) + h(179,8) + h(180,8) + h(181,8) )
  + 125 * ( h(182,8) + h(183,8) ) + 132 * ( h(184,8) + h(185,8) )
  + 126 * ( h(186,8) + h(187,8) )
  + 120 * ( h(188,8) + h(189,8) + h(190,8) + h(191,8) )
  + 240 * ( h(192,8) + h(193,8) )
  + 204 * ( h(194,8) + h(195,8) + h(196,8) + h(197,8) )
  + 170 * ( h(198,8) + h(199,8) ) + 204 * ( h(200,8) + h(201,8) )
  + 180 * ( h(202,8) + h(203,8) ) + 172 * ( h(204,8) + h(205,8) )
  + 151 * ( h(206,8) + h(207,8) ) + 204 * ( h(208,8) + h(209,8) )
  + 180 * ( h(210,8) + h(211,8) + h(212,8) + h(213,8) )
  + 161 * ( h(214,8) + h(215,8) ) + 174 * ( h(216,8) + h(217,8) )
  + 163 * ( h(218,8) + h(219,8) ) + 156 * ( h(220,8) + h(221,8) )
  + 150 * ( h(222,8) + h(223,8) ) + 216 * ( h(224,8) + h(225,8) )
  + 192 * ( h(226,8) + h(227,8) + h(228,8) + h(229,8) )
  + 172 * ( h(230,8) + h(231,8) ) + 192 * ( h(232,8) + h(233,8) )
  + 180 * ( h(234,8) + h(235,8) ) + 174 * ( h(236,8) + h(237,8) )
  + 167 * ( h(238,8) + h(239,8) ) + 192 * ( h(240,8) + h(241,8) )
  + 180 * ( h(242,8) + h(243,8) + h(244,8) + h(245,8) )
  + 174 * ( h(246,8) + h(247,8) )
  + 180 * ( h(248,8) + h(249,8) + h(250,8) + h(251,8) + h(252,8) + h(253,8) )
  + 210 * ( h(254,8) + h(255,8) ) 
  + z2 * ( 168 * h(32,6) + 20 * h(33,6) + 128 * h(34,6) + h(35,6)
    + 128 * h(36,6) + 29 * h(37,6) + 95 * h(38,6) + 6 * h(39,6)
    + 126 * h(40,6) + 34 * h(41,6) + 100 * h(42,6) + 18 * h(43,6)
    + 96 * h(44,6) + 37 * h(45,6) + 72 * h(46,6) + 30 * h(47,6)
    + 156 * h(48,6) + 46 * h(49,6) + 126 * h(50,6) + 27 * h(51,6)
    + 126 * h(52,6) + 49 * h(53,6) + 98 * h(54,6) + 39 * h(55,6)
    + 132 * h(56,6) + 56 * h(57,6) + 108 * h(58,6) + 49 * h(59,6)
    + 108 * h(60,6) + 66 * h(61,6) + 90 * h(62,6) + 60 * h(63,6) )
  + z3 * ( 44 * h(16,5) + 21 * h(17,5) + 29 * h(18,5) + 5 * h(19,5)
     + 28 * h(20,5) + 8 * h(21,5) + 13 * h(22,5) - 6 * h(23,5) + 34 * h(24,5)
     + 13 * h(25,5) + 19 * h(26,5) - h(27,5) + 20 * h(28,5) + h(29,5)
     + 6 * h(30,5) - 30 * h(31,5) )
  + 1/4 * z4 * ( 882 * h(8,4) + 544 * h(9,4) + 609 * h(10,4) + 369 * h(11,4)
      + 754 * h(12,4) + 514 * h(13,4) + 594 * h(14,4) + 390 * h(15,4) )
  + z5 * ( 28 * h(4,3) + 7 * h(5,3) + 20 * h(6,3) - 17 * h(7,3) )
  + z2 * z3 * ( 34 * h(4,3) + 40 * h(5,3) + 29 * h(6,3) + 31 * h(7,3) )
  + 1/48 * z6 * ( 9289 * h(2,2) + 8692 * h(3,2) )
  + 1/2 * z3^2 * ( 12 * h(2,2) + 9 * h(3,2) )
  + 1/2 * ( 26 * z7 + 5 * z3 * z4 - 60 * z2 * z5  ) * L
  + 5/2 * Zeta53 + 56911/72 * z8 - 63/2 * z3 * z5 + 36 * z2 * z3^2 ) :
#
# Five loops:
#
EMHV5_vneg_h := 2 * Pi * I * ( 1/6912 * lnden^9
  + 1/336 * z2 * lnden^7 + 5/288 * z3 * lnden^6
  + 9/80 * z4 * lnden^5 + 1/24 * ( 6 * z5 + 7 * z2 * z3 ) * lnden^4
  + 1/72 * ( 115 * z6 + 48 * z3^2 ) * lnden^3
  + 1/16 * ( - 55 * z7 + 68 * z2 * z5 + 44 * z3 * z4 ) * lnden^2
  + 1/72 * ( 257 * z8 + 810 * z3 * z5 + 18 * z2 * z3^2  ) * lnden
  - 1/16 * ( 
      2880 * h(257,9) + 3040 * h(259,9) + 2112 * h(261,9) + 2424 * h(263,9)
    + 2112 * h(265,9) + 2248 * h(267,9) + 1416 * h(269,9) + 1656 * h(271,9)
    + 2096 * h(273,9) + 2240 * h(275,9) + 1540 * h(277,9) + 1756 * h(279,9)
    + 1412 * h(281,9) + 1488 * h(283,9) + 884 * h(285,9) + 1001 * h(287,9)
    + 2064 * h(289,9) + 2208 * h(291,9) + 1520 * h(293,9) + 1742 * h(295,9)
    + 1520 * h(297,9) + 1606 * h(299,9) + 998 * h(301,9) + 1135 * h(303,9)
    + 1384 * h(305,9) + 1464 * h(307,9) + 994 * h(309,9) + 1101 * h(311,9)
    + 880 * h(313,9) + 888 * h(315,9) + 502 * h(317,9) + 447 * h(319,9) 
    + 1968 * h(321,9) + 2128 * h(323,9) + 1464 * h(325,9) + 1688 * h(327,9)
    + 1464 * h(329,9) + 1556 * h(331,9) + 968 * h(333,9) + 1112 * h(335,9)
    + 1448 * h(337,9) + 1548 * h(339,9) + 1038 * h(341,9) + 1172 * h(343,9)
    + 956 * h(345,9) + 990 * h(347,9) + 560 * h(349,9) + 549 * h(351,9)
    + 1312 * h(353,9) + 1392 * h(355,9) + 944 * h(357,9) + 1056 * h(359,9)
    + 944 * h(361,9) + 970 * h(363,9) + 584 * h(365,9) + 570 * h(367,9)
    + 840 * h(369,9) + 848 * h(371,9) + 558 * h(373,9) + 517 * h(375,9)
    + 492 * h(377,9) + 400 * h(379,9) + 180 * h(381,9)
    + 2400 * h(385,9) + 2608 * h(387,9) + 1804 * h(389,9) + 2078 * h(391,9)
    + 1804 * h(393,9) + 1922 * h(395,9) + 1202 * h(397,9) + 1376 * h(399,9)
    + 1784 * h(401,9) + 1912 * h(403,9) + 1302 * h(405,9) + 1460 * h(407,9)
    + 1196 * h(409,9) + 1234 * h(411,9) + 716 * h(413,9) + 729 * h(415,9)
    + 1744 * h(417,9) + 1872 * h(419,9) + 1284 * h(421,9) + 1446 * h(423,9)
    + 1284 * h(425,9) + 1336 * h(427,9) + 818 * h(429,9) + 834 * h(431,9)
    + 1176 * h(433,9) + 1212 * h(435,9) + 822 * h(437,9) + 805 * h(439,9)
    + 732 * h(441,9) + 644 * h(443,9) + 336 * h(445,9) + 180 * h(447,9)
    + 1728 * h(449,9) + 1872 * h(451,9) + 1300 * h(453,9) + 1454 * h(455,9)
    + 1300 * h(457,9) + 1342 * h(459,9) + 838 * h(461,9) + 866 * h(463,9)
    + 1272 * h(465,9) + 1328 * h(467,9) + 902 * h(469,9) + 903 * h(471,9)
    + 836 * h(473,9) + 760 * h(475,9) + 414 * h(477,9) + 280 * h(479,9)
    + 1152 * h(481,9) + 1216 * h(483,9) + 828 * h(485,9) + 848 * h(487,9)
    + 828 * h(489,9) + 768 * h(491,9) + 444 * h(493,9) + 319 * h(495,9)
    + 720 * h(497,9) + 680 * h(499,9) + 420 * h(501,9) + 280 * h(503,9)
    + 360 * h(505,9) + 180 * h(507,9)                  - 840 * h(511,9)
    - z2 * ( 752 * h(65,7) + 680 * h(67,7) + 536 * h(69,7) + 496 * h(71,7)
           + 528 * h(73,7) + 486 * h(75,7) + 350 * h(77,7) + 322 * h(79,7)
           + 496 * h(81,7) + 464 * h(83,7) + 362 * h(85,7) + 336 * h(87,7)
           + 328 * h(89,7) + 304 * h(91,7) + 210 * h(93,7) + 180 * h(95,7)
           + 608 * h(97,7) + 574 * h(99,7) + 450 * h(101,7) + 420 * h(103,7)
           + 440 * h(105,7) + 414 * h(107,7) + 298 * h(109,7) + 264 * h(111,7)
           + 432 * h(113,7) + 410 * h(115,7) + 318 * h(117,7) + 286 * h(119,7)
           + 288 * h(121,7) + 264 * h(123,7) + 180 * h(125,7) + 240 * h(127,7) )
    - z3 * ( 536 * h(33,6) + 516 * h(35,6) + 378 * h(37,6) + 352 * h(39,6)
           + 364 * h(41,6) + 350 * h(43,6) + 242 * h(45,6) + 188 * h(47,6)
	   + 450 * h(49,6) + 430 * h(51,6) + 328 * h(53,6) + 268 * h(55,6)
	   + 310 * h(57,6) + 268 * h(59,6) + 188 * h(61,6) + 220 * h(63,6) )
    - 1/2 * z4 * ( 
            632 * h(17,5) + 591 * h(19,5) + 439 * h(21,5) + 375 * h(23,5)
          + 549 * h(25,5) + 485 * h(27,5) + 375 * h(29,5) + 522 * h(31,5) )
    - z5 * ( 375 * h(9,4) + 273 * ( h(11,4) + h(13,4) ) + 283 * h(15,4) )
    + z2 * z3 * ( 116 * h(9,4) + 96 * ( h(11,4) + h(13,4) ) + 24 * h(15,4) )
    - 1/24 * z6 * ( 3393 * h(5,3) + 4076 * h(7,3) )
    + z3^2 * ( 37 * h(5,3) - 7 * h(7,3) )
    + 1/8 * ( 1953 * z7 - 1240 * z2 * z5 - 788 * z3 * z4 ) * h(3,2)     
    + ( - 2 * Zeta53 + 171367/288 * z8 - 544 * z3 * z5
        + 72 * z2 * z3^2 ) * L
    + 40369/4 * z9 - 7645/2 * z2 * z7 - 3119/4 * z3 * z6
    - 2295/2 * z4 * z5 + 60 * z3^3 ) )
#
- 1/8 * (
   13440 * ( h(512,10) + h(513,10) )
 + 10560 * ( h(514,10) + h(515,10) + h(516,10) + h(517,10) )
 + 7520 * ( h(518,10) + h(519,10) ) + 10560 * ( h(520,10) + h(521,10) )
 + 8448 * ( h(522,10) + h(523,10) ) +  7760 * ( h(524,10) + h(525,10) )
 + 5336 * ( h(526,10) + h(527,10) ) + 10560 * ( h(528,10) + h(529,10) )
 + 8448 * ( h(530,10) + h(531,10) + h(532,10) + h(533,10) )
 + 6200 * ( h(534,10) + h(535,10) ) + 7808 * ( h(536,10) + h(537,10) )
 + 6392 * ( h(538,10) + h(539,10) ) + 5696 * ( h(540,10) + h(541,10) )
 + 4040 * ( h(542,10) + h(543,10) ) + 10560 * ( h(544,10) + h(545,10) )
 + 8464 * ( h(546,10) + h(547,10) + h(548,10) + h(549,10) )
 + 6224 * ( h(550,10) + h(551,10) ) + 8464 * ( h(552,10) + h(553,10) )
 + 6924 * ( h(554,10) + h(555,10) ) + 6412 * ( h(556,10) + h(557,10) )
 + 4656 * ( h(558,10) + h(559,10) ) + 7872 * ( h(560,10) + h(561,10) )
 + 6460 * ( h(562,10) + h(563,10) + h(564,10) + h(565,10) )
 + 4972 * ( h(566,10) + h(567,10) ) + 5840 * ( h(568,10) + h(569,10) )
 + 4956 * ( h(570,10) + h(571,10) ) + 4436 * ( h(572,10) + h(573,10) )
 + 3435 * ( h(574,10) + h(575,10) ) + 10560 * ( h(576,10) + h(577,10) )
 + 8496 * ( h(578,10) + h(579,10) + h(580,10) + h(581,10) )
 + 6288 * ( h(582,10) + h(583,10) ) + 8496 * ( h(584,10) + h(585,10) )
 + 6976 * ( h(586,10) + h(587,10) ) + 6472 * ( h(588,10) + h(589,10) )
 + 4730 * ( h(590,10) + h(591,10) ) + 8496 * ( h(592,10) + h(593,10) )
 + 6976 * ( h(594,10) + h(595,10) + h(596,10) + h(597,10) )
 + 5370 * ( h(598,10) + h(599,10) ) + 6520 * ( h(600,10) + h(601,10) )
 + 5522 * ( h(602,10) + h(603,10) ) + 5020 * ( h(604,10) + h(605,10) )
 + 3885 * ( h(606,10) + h(607,10) ) + 7968 * ( h(608,10) + h(609,10) )
 + 6584 * ( h(610,10) + h(611,10) + h(612,10) + h(613,10) )
 + 5120 * ( h(614,10) + h(615,10) ) + 6584 * ( h(616,10) + h(617,10) )
 + 5590 * ( h(618,10) + h(619,10) ) + 5248 * ( h(620,10) + h(621,10) )
 + 4147 * ( h(622,10) + h(623,10) ) + 6048 * ( h(624,10) + h(625,10) )
 + 5168 * ( h(626,10) + h(627,10) + h(628,10) + h(629,10) )
 + 4280 * ( h(630,10) + h(631,10) ) + 4744 * ( h(632,10) + h(633,10) )
 + 4242 * ( h(634,10) + h(635,10) ) + 3912 * ( h(636,10) + h(637,10) )
 + 3465 * ( h(638,10) + h(639,10) ) + 10560 * ( h(640,10) + h(641,10) )
 + 8592 * ( h(642,10) + h(643,10) + h(644,10) + h(645,10) )
 + 6464 * ( h(646,10) + h(647,10) ) + 8592 * ( h(648,10) + h(649,10) )
 + 7128 * ( h(650,10) + h(651,10) ) + 6640 * ( h(652,10) + h(653,10) )
 + 4952 * ( h(654,10) + h(655,10) ) + 8592 * ( h(656,10) + h(657,10) )
 + 7128 * ( h(658,10) + h(659,10) + h(660,10) + h(661,10) )
 + 5572 * ( h(662,10) + h(663,10) ) + 6688 * ( h(664,10) + h(665,10) )
 + 5720 * ( h(666,10) + h(667,10) ) + 5232 * ( h(668,10) + h(669,10) )
 + 4120 * ( h(670,10) + h(671,10) ) + 8592 * ( h(672,10) + h(673,10) )
 + 7144 * ( h(674,10) + h(675,10) + h(676,10) + h(677,10) )
 + 5596 * ( h(678,10) + h(679,10) ) + 7144 * ( h(680,10) + h(681,10) )
 + 6106 * ( h(682,10) + h(683,10) ) + 5744 * ( h(684,10) + h(685,10) )
 + 4572 * ( h(686,10) + h(687,10) ) + 6752 * ( h(688,10) + h(689,10) )
 + 5796 * ( h(690,10) + h(691,10) + h(692,10) + h(693,10) )
 + 4806 * ( h(694,10) + h(695,10) ) + 5376 * ( h(696,10) + h(697,10) )
 + 4816 * ( h(698,10) + h(699,10) ) + 4464 * ( h(700,10) + h(701,10) )
 + 3915 * ( h(702,10) + h(703,10) ) + 8160 * ( h(704,10) + h(705,10) )
 + 6848 * ( h(706,10) + h(707,10) + h(708,10) + h(709,10) )
 + 5456 * ( h(710,10) + h(711,10) ) + 6848 * ( h(712,10) + h(713,10) )
 + 5904 * ( h(714,10) + h(715,10) ) + 5576 * ( h(716,10) + h(717,10) )
 + 4520 * ( h(718,10) + h(719,10) ) + 6848 * ( h(720,10) + h(721,10) )
 + 5904 * ( h(722,10) + h(723,10) + h(724,10) + h(725,10) )
 + 4934 * ( h(726,10) + h(727,10) ) + 5616 * ( h(728,10) + h(729,10) )
 + 5032 * ( h(730,10) + h(731,10) ) + 4720 * ( h(732,10) + h(733,10) )
 + 4150 * ( h(734,10) + h(735,10) ) + 6432 * ( h(736,10) + h(737,10) )
 + 5592 * ( h(738,10) + h(739,10) + h(740,10) + h(741,10) )
 + 4744 * ( h(742,10) + h(743,10) ) + 5592 * ( h(744,10) + h(745,10) )
 + 5034 * ( h(746,10) + h(747,10) ) + 4824 * ( h(748,10) + h(749,10) )
 + 4307 * ( h(750,10) + h(751,10) ) + 5280 * ( h(752,10) + h(753,10) )
 + 4788 * ( h(754,10) + h(755,10) + h(756,10) + h(757,10) )
 + 4388 * ( h(758,10) + h(759,10) ) + 4560 * ( h(760,10) + h(761,10) )
 + 4380 * ( h(762,10) + h(763,10) )
 + 4200 * ( h(764,10) + h(765,10) + h(766,10) + h(767,10) )
 + 13440 * ( h(768,10) + h(769,10) ) 
 + 11040 * ( h(770,10) + h(771,10) + h(772,10) + h(773,10) )
 + 8432 * ( h(774,10) + h(775,10) ) + 11040 * ( h(776,10) + h(777,10) )
 + 9236 * ( h(778,10) + h(779,10) ) + 8644 * ( h(780,10) + h(781,10) )
 + 6566 * ( h(782,10) + h(783,10) ) + 11040 * ( h(784,10) + h(785,10) )
 + 9236 * ( h(786,10) + h(787,10) + h(788,10) + h(789,10) )
 + 7314 * ( h(790,10) + h(791,10) ) + 8696 * ( h(792,10) + h(793,10) )
 + 7494 * ( h(794,10) + h(795,10) ) + 6896 * ( h(796,10) + h(797,10) )
 + 5520 * ( h(798,10) + h(799,10) ) + 11040 * ( h(800,10) + h(801,10) )
 + 9256 * ( h(802,10) + h(803,10) + h(804,10) + h(805,10) )
 + 7344 * ( h(806,10) + h(807,10) ) + 9256 * ( h(808,10) + h(809,10) )
 + 7954 * ( h(810,10) + h(811,10) ) + 7512 * ( h(812,10) + h(813,10) )
 + 6052 * ( h(814,10) + h(815,10) ) + 8768 * ( h(816,10) + h(817,10) )
 + 7572 * ( h(818,10) + h(819,10) + h(820,10) + h(821,10) )
 + 6338 * ( h(822,10) + h(823,10) ) + 7056 * ( h(824,10) + h(825,10) )
 + 6340 * ( h(826,10) + h(827,10) ) + 5904 * ( h(828,10) + h(829,10) )
 + 5175 * ( h(830,10) + h(831,10) ) + 11040 * ( h(832,10) + h(833,10) )
 + 9296 * ( h(834,10) + h(835,10) + h(836,10) + h(837,10) )
 + 7424 * ( h(838,10) + h(839,10) ) + 9296 * ( h(840,10) + h(841,10) )
 + 8012 * ( h(842,10) + h(843,10) ) + 7580 * ( h(844,10) + h(845,10) )
 + 6134 * ( h(846,10) + h(847,10) ) + 9296 * ( h(848,10) + h(849,10) )
 + 8012 * ( h(850,10) + h(851,10) + h(852,10) + h(853,10) )
 + 6676 * ( h(854,10) + h(855,10) ) + 7624 * ( h(856,10) + h(857,10) )
 + 6806 * ( h(858,10) + h(859,10) ) + 6384 * ( h(860,10) + h(861,10) )
 + 5550 * ( h(862,10) + h(863,10) ) + 8880 * ( h(864,10) + h(865,10) )
 + 7704 * ( h(866,10) + h(867,10) + h(868,10) + h(869,10) )
 + 6492 * ( h(870,10) + h(871,10) ) + 7704 * ( h(872,10) + h(873,10) )
 + 6882 * ( h(874,10) + h(875,10) ) + 6592 * ( h(876,10) + h(877,10) )
 + 5787 * ( h(878,10) + h(879,10) ) + 7296 * ( h(880,10) + h(881,10) )
 + 6564 * ( h(882,10) + h(883,10) + h(884,10) + h(885,10) )
 + 5920 * ( h(886,10) + h(887,10) ) + 6240 * ( h(888,10) + h(889,10) )
 + 5904 * ( h(890,10) + h(891,10) ) + 5640 * ( h(892,10) + h(893,10) )
 + 5460 * ( h(894,10) + h(895,10) ) + 11520 * ( h(896,10) + h(897,10) )
 + 9792 * ( h(898,10) + h(899,10) + h(900,10) + h(901,10) )
 + 7920 * ( h(902,10) + h(903,10) ) + 9792 * ( h(904,10) + h(905,10) )
 + 8492 * ( h(906,10) + h(907,10) ) + 8060 * ( h(908,10) + h(909,10) )
 + 6606 * ( h(910,10) + h(911,10) ) + 9792 * ( h(912,10) + h(913,10) )
 + 8492 * ( h(914,10) + h(915,10) + h(916,10) + h(917,10) )
 + 7150 * ( h(918,10) + h(919,10) ) + 8120 * ( h(920,10) + h(921,10) )
 + 7282 * ( h(922,10) + h(923,10) ) + 6856 * ( h(924,10) + h(925,10) )
 + 5990 * ( h(926,10) + h(927,10) ) + 9792 * ( h(928,10) + h(929,10) )
 + 8520 * ( h(930,10) + h(931,10) + h(932,10) + h(933,10) )
 + 7192 * ( h(934,10) + h(935,10) ) + 8520 * ( h(936,10) + h(937,10) )
 + 7618 * ( h(938,10) + h(939,10) ) + 7300 * ( h(940,10) + h(941,10) )
 + 6397 * ( h(942,10) + h(943,10) ) + 8208 * ( h(944,10) + h(945,10) )
 + 7372 * ( h(946,10) + h(947,10) + h(948,10) + h(949,10) )
 + 6612 * ( h(950,10) + h(951,10) ) + 7048 * ( h(952,10) + h(953,10) )
 + 6634 * ( h(954,10) + h(955,10) ) + 6340 * ( h(956,10) + h(957,10) )
 + 6060 * ( h(958,10) + h(959,10) ) + 9600 * ( h(960,10) + h(961,10) )
 + 8448 * ( h(962,10) + h(963,10) + h(964,10) + h(965,10))
 + 7232 * ( h(966,10) + h(967,10) ) + 8448 * ( h(968,10) + h(969,10) )
 + 7620 * ( h(970,10) + h(971,10) ) + 7332 * ( h(972,10) + h(973,10) )
 + 6484 * ( h(974,10) + h(975,10) ) + 8448 * ( h(976,10) + h(977,10) )
 + 7620 * ( h(978,10) + h(979,10) + h(980,10) + h(981,10) )
 + 6852 * ( h(982,10) + h(983,10) ) + 7392 * ( h(984,10) + h(985,10) )
 + 6948 * ( h(986,10) + h(987,10) ) + 6684 * ( h(988,10) + h(989,10) )
 + 6365 * ( h(990,10) + h(991,10) ) + 8160 * ( h(992,10) + h(993,10) )
 + 7440 * ( h(994,10) + h(995,10) + h(996,10) + h(997,10) )
 + 6760 * ( h(998,10) + h(999,10) ) + 7440 * ( h(1000,10) + h(1001,10) )
 + 7020 * ( h(1002,10) + h(1003,10) ) + 6840 * ( h(1004,10) + h(1005,10) )
 + 6560 * ( h(1006,10) + h(1007,10) ) + 7200 * ( h(1008,10) + h(1009,10) )
 + 6840 * ( h(1010,10) + h(1011,10) + h(1012,10) + h(1013,10) )
 + 6660 * ( h(1014,10) + h(1015,10) )
 + 6720 * ( h(1016,10) + h(1017,10) + h(1018,10) + h(1019,10)
          + h(1020,10) + h(1021,10) )
 + 7560 * ( h(1022,10) + h(1023,10) )
#
+ z2 * ( 9600 * h(128,8) + 1120 * h(129,8) + 7392 * h(130,8) - 696 * h(131,8)
  + 7392 * h(132,8) + 1192 * h(133,8) + 5320 * h(134,8) - 776 * h(135,8)
  + 7376 * h(136,8) + 1232 * h(137,8) + 5772 * h(138,8) - 168 * h(139,8)
  + 5348 * h(140,8) + 1188 * h(141,8) + 3804 * h(142,8) - 291 * h(143,8)
  + 7344 * h(144,8) + 1296 * h(145,8) + 5768 * h(146,8) - 82 * h(147,8)
  + 5768 * h(148,8) + 1294 * h(149,8) + 4258 * h(150,8) - 105 * h(151,8)
  + 5368 * h(152,8) + 1296 * h(153,8) + 4286 * h(154,8) + 385 * h(155,8)
  + 3904 * h(156,8) + 1272 * h(157,8) + 2874 * h(158,8) + 323 * h(159,8)
  + 7248 * h(160,8) + 1504 * h(161,8) + 5760 * h(162,8) + 128 * h(163,8)
  + 5760 * h(164,8) + 1460 * h(165,8) + 4312 * h(166,8) + 88 * h(167,8)
  + 5744 * h(168,8) + 1500 * h(169,8) + 4610 * h(170,8) + 544 * h(171,8)
  + 4332 * h(172,8) + 1498 * h(173,8) + 3248 * h(174,8) + 501 * h(175,8)
  + 5392 * h(176,8) + 1536 * h(177,8) + 4368 * h(178,8) + 664 * h(179,8)
  + 4368 * h(180,8) + 3392 * h(182,8) + 1562 * h(181,8) + 690 * h(183,8)
  + 4056 * h(184,8) + 1544 * h(185,8) + 3354 * h(186,8) + 1009 * h(187,8)
  + 3132 * h(188,8) + 1564 * h(189,8) + 2460 * h(190,8) + 1200 * h(191,8) 
  + 9120 * h(192,8) + 2128 * h(193,8) + 7324 * h(194,8) + 410 * h(195,8)
  + 7324 * h(196,8) + 2030 * h(197,8) + 5550 * h(198,8) + 324 * h(199,8)
  + 7304 * h(200,8) + 2080 * h(201,8) + 5930 * h(202,8) + 856 * h(203,8)
  + 5580 * h(204,8) + 2030 * h(205,8) + 4244 * h(206,8) + 801 * h(207,8)
  + 7264 * h(208,8) + 2160 * h(209,8) + 5932 * h(210,8) + 946 * h(211,8)
  + 5932 * h(212,8) + 2132 * h(213,8) + 4630 * h(214,8) + 926 * h(215,8)
  + 5616 * h(216,8) + 2124 * h(217,8) + 4674 * h(218,8) + 1321 * h(219,8)
  + 4380 * h(220,8) + 2096 * h(221,8) + 3456 * h(222,8) + 1500 * h(223,8)
  + 7488 * h(224,8) + 2448 * h(225,8) + 6196 * h(226,8) + 1154 * h(227,8)
  + 6196 * h(228,8) + 2338 * h(229,8) + 4898 * h(230,8) + 1134 * h(231,8)
  + 6168 * h(232,8) + 2408 * h(233,8) + 5162 * h(234,8) + 1503 * h(235,8)
  + 4940 * h(236,8) + 2356 * h(237,8) + 3938 * h(238,8) + 1680 * h(239,8)
  + 5952 * h(240,8)+ 2560 * h(241,8) + 5052 * h(242,8) + 1724 * h(243,8)
  + 5052 * h(244,8) + 2508 * h(245,8) + 4140 * h(246,8) + 1891 * h(247,8)
  + 4800 * h(248,8) + 2600 * h(249,8) + 4140 * h(250,8) + 2200 * h(251,8)
  + 3960 * h(252,8) + 2700 * h(253,8) + 3360 * h(254,8) + 2520 * h(255,8) )
+ z3 * ( 3040 * h(64,7) + 1736 * h(65,7) + 2248 * h(66,7) + 960 * h(67,7)
  + 2240 * h(68,7) + 1244 * h(69,7) + 1488 * h(70,7) + 481 * h(71,7)
  + 2208 * h(72,7) + 1238 * h(73,7) + 1606 * h(74,7) + 633 * h(75,7)
  + 1464 * h(76,7) + 759 * h(77,7) + 888 * h(78,7) + 117 * h(79,7)
  + 2128 * h(80,7) + 1200 * h(81,7) + 1556 * h(82,7) + 624 * h(83,7)
  + 1548 * h(84,7) + 810 * h(85,7) + 990 * h(86,7) + 197 * h(87,7)
  + 1392 * h(88,7) + 728 * h(89,7) + 970 * h(90,7) + 258 * h(91,7)
  + 848 * h(92,7) + 307 * h(93,7) + 400 * h(94,7) - 180 * h(95,7)
  + 2608 * h(96,7) + 1486 * h(97,7) + 1922 * h(98,7) + 778 * h(99,7)
  + 1912 * h(100,7) + 1018 * h(101,7) + 1234 * h(102,7) + 293 * h(103,7)
  + 1872 * h(104,7) + 1014 * h(105,7) + 1336 * h(106,7) + 412 * h(107,7)
  + 1212 * h(108,7) + 515 * h(109,7) + 644 * h(110,7) - 84 * h(111,7)
  + 1872 * h(112,7) + 1022 * h(113,7) + 1342 * h(114,7) + 440 * h(115,7)
  + 1328 * h(116,7) + 585 * h(117,7) + 760 * h(118,7) - 14 * h(119,7)
  + 1216 * h(120,7) + 560 * h(121,7) + 768 * h(122,7) + 55 * h(123,7)
  + 680 * h(124,7) + 100 * h(125,7) + 180 * h(126,7) - 840 * h(127,7) )
+ 1/2 * z4 * (
     25080 * h(32,6) + 14600 * h(33,6) + 18852 * h(34,6) + 8972 * h(35,6)
   + 18712 * h(36,6) + 11234 * h(37,6) + 13259 * h(38,6) + 6161 * h(39,6)
   + 18244 * h(40,6) + 11146 * h(41,6) + 14077 * h(42,6) + 7107 * h(43,6)
   + 13100 * h(44,6) + 8133 * h(45,6) + 9273 * h(46,6) + 5060 * h(47,6)
   + 22656 * h(48,6) + 14068 * h(49,6) + 17687 * h(50,6) + 9287 * h(51,6)
   + 17512 * h(52,6) + 11055 * h(53,6) + 12883 * h(54,6) + 7240 * h(55,6)
   + 17832 * h(56,6) + 11768 * h(57,6) + 14099 * h(58,6) + 8515 * h(59,6)
   + 13428 * h(60,6) + 9356 * h(61,6) + 10050 * h(62,6) + 5910 * h(63,6) )
+ z5 * ( 2208 * h(16,5) + 1111 * h(17,5) + 1551 * h(18,5) + 487 * h(19,5)
   + 1498 * h(20,5) + 667 * h(21,5) + 891 * h(22,5) + 123 * h(23,5)
   + 1820 * h(24,5) + 861 * h(25,5) + 1213 * h(26,5) + 317 * h(27,5)
   + 1222 * h(28,5) + 472 * h(29,5) + 665 * h(30,5) - 440 * h(31,5) )
+ z2 * z3 * ( 2240 * h(16,5) + 2780 * h(17,5) + 1640 * h(18,5) + 2121 * h(19,5)
   + 1576 * h(20,5) + 1920 * h(21,5) + 1052 * h(22,5) + 1347 * h(23,5)
   + 1936 * h(24,5) + 2372 * h(25,5) + 1412 * h(26,5) + 1799 * h(27,5)
   + 1412 * h(28,5) + 1707 * h(29,5) + 984 * h(30,5) + 1240 * h(31,5) )
+ 1/24 * z6 * (
    263680 * h(8,4) + 150010 * h(9,4) + 184495 * h(10,4) + 97818 * h(11,4)
  + 227746 * h(12,4) + 141069 * h(13,4) + 172392 * h(14,4) + 94826 * h(15,4) )
+ 1/2 * z3^2 * (
    784 * h(8,4) + 681 * h(9,4) + 562 * h(10,4) + 500 * h(11,4)
  + 700 * h(12,4) + 638 * h(13,4) + 534 * h(14,4) + 445 * h(15,4) )
+ 1/16 * z7 * ( 25120 * h(4,3) + 11202 * h(5,3) + 20482 * h(6,3)
              + 2787 * h(7,3) )
+ 1/2 * z3 * z4 * ( 5930 * h(4,3) + 4922 * h(5,3) + 5211 * h(6,3)
              + 3689 * h(7,3) )
+ 1/2 * z2 * z5 * ( 3280 * h(4,3) + 3754 * h(5,3) + 2794 * h(6,3)
              + 3281 * h(7,3) )
+ 9/10 * Zeta53 * h(3,2)
+ z8 * ( 2700145/288 * h(2,2) + 6496259/720 * h(3,2) )
+ z3 * z5 * ( 578 * h(2,2) + 458 * h(3,2) )
+ z2 * z3^2 * ( 290 * h(2,2) + 329 * h(3,2) )
+ 1/48 * ( 92026 * z9 - 95655 * z2 * z7 + 25992 * z3 * z6
  + 6492 * z4 * z5 + 2288 * z3^3 ) * L
+ 354/7 * Zeta73 - 1217/5 * z2 * Zeta53 + 2668732849/67200 * z10
- 9179/8 * z3 * z7 - 20553/28 * z5^2
+ 3091 * z2 * z3 * z5 + 2659/4 * z4 * z3^2 ) :
#
#####################################
# Section 3.4:
#
# 3->3 kinematics, v > 1:
#
# Argument of h's is  z = 1/v.
#
# Zero loops:
#
EMHV0_vgt1_h := 1 :
#
# One loop:
#
EMHV1_vgt1_h := Pi * I * lnden + h(2,2) + z2 :
#
# Two loops:
#
EMHV2_vgt1_h := 2 * Pi * I * ( - 1/12 * lnden^3 + 1/2 * z2 * lnden
                               - h(4,3) + 2 * z3 )
- 2 * h(8,4) - h(14,4) + z2 * ( 5 * h(2,2) - h(3,2) )
+ z3 * h(1,1) + 7 * z4 :
#
# Three loops:
#
EMHV3_vgt1_h := 2 * Pi * I * ( 1/80 * lnden^5 - 1/4 * z3 * lnden^2
  + 1/4 * z4 * lnden
  + 1/2 * ( 12 * h(16,5) + 2 * h(18,5) + 2 * h(20,5) + h(22,5)
          +      h(26,5) + 2 * h(28,5)
          + z2 * ( - 4 * h(4,3) + h(5,3) + h(6,3) )
          + z3 * h(2,2) - 21 * z5 + 9 * z2 * z3 ) )
+ 1/2 * ( 24 * h(32,6) + 4 * h(34,6) + 4 * h(36,6) + 2 * h(38,6)
        +  4 * h(40,6) + 3 * h(42,6) + 2 * h(44,6) + h(46,6)
        +  2 * h(50,6) + 2 * h(52,6) + h(54,6) + 4 * h(56,6)
        +      h(58,6) + 6 * h(62,6)
        + z2 * ( - 56 * h(8,4) + 2 * h(9,4) - 7 * h(10,4) + h(11,4)
                 +  2 * h(12,4) + h(13,4) - 9 * h(14,4) + 6 * h(15,4) )
        + z3 * ( 2 * h(4,3) + 3 * h(5,3) + h(6,3) - 4 * h(7,3) )
        - 1/4 * z4 * ( 39 * h(2,2) + 62 * h(3,2) )
        - ( 4 * z5 + 6 * z2 * z3 ) * h(1,1)
        - 3787/48 * z6 + 5/2 * z3^2 ) :
#
# Four loops:
#
EMHV4_vgt1_h := 2 * Pi * I * ( - 1/672 * lnden^7 - 1/80 * z2 * lnden^5
  - 1/48 * z3 * lnden^4 - 7/24 * z4 * lnden^3
  + 1/4 * ( 4 * z5 - 3 * z2 * z3 ) * lnden^2
  - 1/48 * ( 13 * z6 + 48 * z3^2 ) * lnden
  - 1/2 * ( 120 * h(64,7) + 24 * h(66,7) + 24 * h(68,7) + 3 * h(70,7)
           + 24 * h(72,7) + 8 * h(74,7) + 4 * h(76,7) + h(78,7)
           + 24 * h(80,7) + 9 * h(82,7) + 9 * h(84,7) + h(86,7)
           + 6 * h(88,7) + 2 * h(90,7) + h(92,7) + 2 * h(94,7)
                         + 6 * h(98,7) + 6 * h(100,7) + h(102,7)
           + 6 * h(104,7) + 2 * h(106,7) + h(108,7) + 2 * h(110,7)
           + 12 * h(112,7) + 3 * h(114,7) + 3 * h(116,7) + 2 * h(118,7)
                           + 2 * h(122,7) + 4 * h(124,7)
           + z2 * ( - 36 * h(16,5) + 3 * h(17,5) - 4 * h(18,5) + h(19,5)
                     - 3 * h(20,5) + h(21,5) - h(22,5) + 2 * h(23,5)
                     + 6 * h(24,5) + h(25,5) - h(26,5) + 2 * h(27,5)
                     - 3 * h(28,5) + 2 * h(29,5) + 2 * h(30,5) )
           + z3 * ( 22 * h(8,4) + 11 * h(9,4) + 8 * h(10,4) + h(11,4)
                   + 5 * h(12,4) + h(13,4) + h(14,4) )
           - 1/4 * z4 * ( 39 * h(4,3) - 4 * h(5,3) - 4 * h(6,3) )
           + ( 14 * z5 - 5 * z2 * z3 ) * h(2,2)
           - 1141/8 * z7 + 119/2 * z2 * z5 + 17/2 * z3 * z4 ) )
#
- 1/2 * ( 
 240 * h(128,8) + 48 * h(130,8) + 48 * h(132,8) + 4 * h(134,8)
+ 48 * h(136,8) + 16 * h(138,8) + 6 * h(140,8) + 3 * h(142,8)
+ 48 * h(144,8) + 16 * h(146,8) + 16 * h(148,8) + h(150,8)
+ 8 * h(152,8) + 3 * h(154,8) + 2 * h(156,8) + 5 * h(158,8)
+ 48 * h(160,8) + 18 * h(162,8) + 18 * h(164,8) + 2 * h(166,8)
+ 18 * h(168,8) + 5 * h(170,8) + 2 * h(172,8) + 5 * h(174,8)
+ 12 * h(176,8) + 4 * h(178,8) + 4 * h(180,8) + 4 * h(182,8)
+ 2 * h(184,8) + 4 * h(186,8) + 4 * h(188,8) + 6 * h(190,8)
               + 12 * h(194,8) + 12 * h(196,8) + 2 * h(198,8)
+ 12 * h(200,8) + 4 * h(202,8) + 2 * h(204,8) + 4 * h(206,8)
+ 12 * h(208,8) + 4 * h(210,8) + 4 * h(212,8) + 4 * h(214,8)
+ 2 * h(216,8) + 4 * h(218,8) + 4 * h(220,8) + 6 * h(222,8)
+ 24 * h(224,8) + 6 * h(226,8) + 6 * h(228,8) + 4 * h(230,8)
+ 6 * h(232,8) + 5 * h(234,8) + 5 * h(238,8) + 4 * h(236,8)
               + 4 * h(242,8) + 4 * h(244,8) + 5 * h(246,8)
+ 8 * h(248,8) + 5 * h(250,8)                + 30 * h(254,8)  
+ z2 * ( - 552 * h(32,6) + 4 * h(33,6) - 104 * h(34,6) + 3 * h(35,6)
         - 104 * h(36,6) + h(37,6) - 17 * h(38,6) + 5 * h(39,6)
         - 102 * h(40,6) + 2 * h(41,6) - 40 * h(42,6) + 5 * h(43,6)
         - 26 * h(44,6) + 4 * h(45,6) - h(46,6) + 6 * h(47,6)
         + 12 * h(48,6) + 2 * h(49,6) - 26 * h(50,6) + 4 * h(51,6)
         - 26 * h(52,6) + 4 * h(53,6) - h(54,6) + 6 * h(55,6)
         - 54 * h(56,6) + 4 * h(57,6) - 10 * h(58,6) + 5 * h(59,6)
         + 4 * h(60,6) + 5 * h(61,6)  - 15 * h(62,6) + 30 * h(63,6) )
+ z3 * ( 44 * h(16,5) + 23 * h(17,5) + 15 * h(18,5) - h(19,5)
       + 16 * h(20,5) + 3 * h(21,5)             - 2 * h(23,5)
       + 10 * h(24,5) + 2 * h(25,5)             - 2 * h(27,5)
       + 2 * h(28,5) + h(29,5) - h(30,5) - 20 * h(31,5) ) 
- 1/4 * z4 * ( 558 * h(8,4) + 142 * h(9,4) + 267 * h(10,4) + 22 * h(11,4)
             + 232 * h(12,4) + 22 * h(13,4) + 67 * h(14,4) + 58 * h(15,4) )
+ z5 * ( 28 * h(4,3) + 21 * h(5,3) + 8 * h(6,3) - 16 * h(7,3) ) 
- z2 * z3 * ( 98 * h(4,3) + 54 * h(5,3) + 25 * h(6,3) + 10 * h(7,3) )
- 1/48 * z6 * ( 8477 * h(2,2) + 3687 * h(3,2) ) 
+ 3/2 * z3^2 * ( 4 * h(2,2) + h(3,2) )
+ 1/2 * ( 26 * z7 - 228 * z2 * z5 - 175 * z3 * z4 ) * h(1,1)
- 5/2 * Zeta53 - 56911/72 * z8 + 63/2 * z3 * z5 - 36 * z2 * z3^2 ) :
#
# Five loops:
#
EMHV5_vgt1_h := 2 * Pi * I * ( 1/6912 * lnden^9
  + 1/336 * z2 * lnden^7 + 5/288 * z3 * lnden^6
  + 9/80 * z4 * lnden^5 + 1/24 * ( 6 * z5 + 7 * z2 * z3 ) * lnden^4
  + 1/72 * ( 115 * z6 + 48 * z3^2 ) * lnden^3
  + 1/16 * ( - 55 * z7 + 68 * z2 * z5 + 44 * z3 * z4 ) * lnden^2
  + 1/72 * ( 257 * z8 + 810 * z3 * z5 + 18 * z2 * z3^2  ) * lnden
  + 1/4 * ( 3360 * h(256,9) + 720 * h(258,9) + 720 * h(260,9) + 20 * h(262,9)
           + 720 * h(264,9) + 192 * h(266,9) + 32 * h(268,9) + 20 * h(270,9)
           + 720 * h(272,9) + 196 * h(274,9) + 196 * h(276,9) + 9 * h(278,9)
           + 48 * h(280,9) + 21 * h(282,9) + 16 * h(284,9) + 11 * h(286,9)
           + 720 * h(288,9) + 204 * h(290,9) + 204 * h(292,9) + 10 * h(294,9)
           + 204 * h(296,9) + 56 * h(298,9) + 10 * h(300,9) + 15 * h(302,9)
           + 72 * h(304,9) + 26 * h(306,9) + 26 * h(308,9) + 11 * h(310,9)
           + 12 * h(312,9) + 11 * h(314,9) + 14 * h(316,9) + 6 * h(318,9)
           + 720 * h(320,9) + 228 * h(322,9) + 228 * h(324,9) + 16 * h(326,9)
           + 228 * h(328,9) + 66 * h(330,9) + 16 * h(332,9) + 18 * h(334,9) 
           + 228 * h(336,9) + 66 * h(338,9) + 66 * h(340,9) + 17 * h(342,9)
           + 16 * h(344,9) + 18 * h(346,9) + 18 * h(348,9) + 10 * h(350,9)
           + 120 * h(352,9) + 40 * h(354,9) + 40 * h(356,9) + 16 * h(358,9)
           + 40 * h(360,9) + 22 * h(362,9) + 14 * h(364,9) + 11 * h(366,9)
           + 12 * h(368,9) + 14 * h(370,9) + 14 * h(372,9) + 11 * h(374,9)
           + 20 * h(376,9) + 13 * h(378,9) + 6 * h(380,9) + 18 * h(382,9)
                           + 120 * h(386,9) + 120 * h(388,9) + 19 * h(390,9)
           + 120 * h(392,9) + 43 * h(394,9) + 18 * h(396,9) + 20 * h(398,9)
           + 120 * h(400,9) + 42 * h(402,9) + 42 * h(404,9) + 18 * h(406,9)
           + 16 * h(408,9) + 19 * h(410,9) + 20 * h(412,9) + 10 * h(414,9)
           + 120 * h(416,9) + 40 * h(418,9) + 40 * h(420,9) + 16 * h(422,9)
           + 40 * h(424,9) + 22 * h(426,9) + 14 * h(428,9) + 11 * h(430,9)
           + 12 * h(432,9) + 14 * h(434,9) + 14 * h(436,9) + 11 * h(438,9)
           + 20 * h(440,9) + 13 * h(442,9) + 6 * h(444,9) + 18 * h(446,9)
           + 240 * h(448,9) + 60 * h(450,9) + 60 * h(452,9) + 14 * h(454,9)
           + 60 * h(456,9) + 24 * h(458,9) + 16 * h(460,9) + 8 * h(462,9)
           + 60 * h(464,9) + 26 * h(466,9) + 26 * h(468,9) + 12 * h(470,9)
           + 20 * h(472,9) + 14 * h(474,9) + 8 * h(476,9) + 18 * h(478,9)
                           + 20 * h(482,9) + 20 * h(484,9) + 12 * h(486,9)
           + 20 * h(488,9) + 14 * h(490,9) + 8 * h(492,9) + 18 * h(494,9) 
           + 24 * h(496,9) + 8 * h(498,9) + 8 * h(500,9) + 18 * h(502,9)
           + 16 * h(504,9) + 22 * h(506,9) + 20 * h(508,9)
           + z2 * ( 
               - 960 * h(64,7)  + 20 * h(65,7) - 168 * h(66,7) + 20 * h(67,7)
               - 164 * h(68,7) + 9 * h(69,7) - 3 * h(70,7) + 11 * h(71,7)
               - 156 * h(72,7) + 10 * h(73,7) - 46 * h(74,7) + 15 * h(75,7)
               - 10 * h(76,7) + 11 * h(77,7) + 5 * h(78,7) + 6 * h(79,7)
               - 132 * h(80,7) + 16 * h(81,7) - 48 * h(82,7) + 18 * h(83,7)
               - 48 * h(84,7) + 17 * h(85,7) + 10 * h(86,7) + 10 * h(87,7)
               - 20 * h(88,7) + 16 * h(89,7) + 2 * h(90,7) + 11 * h(91,7)
               + 8 * h(92,7) + 11 * h(93,7) + 3 * h(94,7) + 18 * h(95,7)
               + 120 * h(96,7) + 19 * h(97,7) - 17 * h(98,7) + 20 * h(99,7)
               - 18 * h(100,7) + 18 * h(101,7) + 11 * h(102,7) + 10 * h(103,7)
               - 20 * h(104,7) + 16 * h(105,7) + 2 * h(106,7) + 11 * h(107,7)
               + 8 * h(108,7) + 11 * h(109,7) + 3 * h(110,7) + 18 * h(111,7)
               - 60 * h(112,7) + 14 * h(113,7) - 6 * h(114,7) + 8 * h(115,7)
               - 4 * h(116,7) + 12 * h(117,7) + 4 * h(118,7) + 18 * h(119,7)
               + 20 * h(120,7) + 12 * h(121,7) + 4 * h(122,7) + 18 * h(123,7)
               - 4 * h(124,7) + 18 * h(125,7) + 14 * h(126,7) )
           + z3 * ( 760 * h(32,6) + 332 * h(33,6) + 200 * h(34,6) + 15 * h(35,6)
                  + 208 * h(36,6) + 87 * h(37,6) + 14 * h(38,6) + 2 * h(39,6)
                  + 228 * h(40,6) + 98 * h(41,6) + 55 * h(42,6) + 8 * h(43,6)
                  + 24 * h(44,6) + 19 * h(45,6) + 5 * h(46,6) + 2 * h(47,6)
                  + 108 * h(48,6) + 48 * h(49,6) + 26 * h(50,6) + 8 * h(51,6)
                  + 24 * h(52,6) + 19 * h(53,6) + 5 * h(54,6) + 2 * h(55,6)
                  + 44 * h(56,6) + 24 * h(57,6) + 17 * h(58,6) + 2 * h(59,6)
                  + 4 * h(60,6) + 2 * h(61,6) - 2 * h(62,6) + 24 * h(63,6) )
           + 1/4 * z4 * (
              - 1380 * h(16,5) + 30 * h(17,5) - 296 * h(18,5) + 4 * h(19,5)
              - 302 * h(20,5) + 11 * h(21,5) - 28 * h(22,5) + 42 * h(23,5)
              + 12 * h(24,5) + 11 * h(25,5) - 28 * h(26,5) + 42 * h(27,5)
              - 74 * h(28,5) + 42 * h(29,5) + 42 * h(30,5) - 20 * h(31,5) )
           + 1/2 * z5 * ( 
                1104 * h(8,4) + 516 * h(9,4) + 355 * h(10,4) + 76 * h(11,4)
               + 194 * h(12,4) + 76 * h(13,4) + 56 * h(14,4) + 56 * h(15,4) ) 
           - z2 * z3 * ( 
                 200 * h(8,4) + 87 * h(9,4) + 62 * h(10,4) + 10 * h(11,4)
                + 32 * h(12,4) + 10 * h(13,4) + 9 * h(14,4) - 4 * h(15,4) )
           - 1/48 * z6 * ( 10540 * h(4,3) - 75 * ( h(5,3) + h(6,3) )
                         + 372 * h(7,3) )
           + 1/2 * z3^2 * ( 196 * h(4,3) + 37 * h(5,3)
                           + 21 * h(6,3) - 8 * h(7,3) )
           + 1/16 * z7 * ( 6280 * h(2,2) + 183 * h(3,2) ) 
           - 1/2 * z2 * z5 * ( 284 * h(2,2) - 5 * h(3,2) ) 
           - 1/4 * z3 * z4 * ( 355 * h(2,2) - 22 * h(3,2) )
           - 1/2 * ( Zeta53 + 217/24 * z8 + 15 * z2 * z3^2
                   - 17 * z3 * z5 ) * h(1,1)
           - 40369/16 * z9 + 7645/8 * z2 * z7 + 3119/16 * z3 * z6
           + 2295/8 * z4 * z5 - 15 * z3^3 ) )
#
+ 1/8 * ( 
 13440 * h(512,10) + 2880 * h(514,10) + 2880 * h(516,10) - 160 * h(518,10)
+ 2880 * h(520,10) + 768 * h(522,10) + 80 * h(524,10) + 152 * h(526,10)
+ 2880 * h(528,10) + 768 * h(530,10) + 768 * h(532,10) - 24 * h(534,10)
+ 128 * h(536,10) + 72 * h(538,10) + 80 * h(540,10) + 48 * h(542,10)
+ 2880 * h(544,10) + 784 * h(546,10) + 784 * h(548,10) - 16 * h(550,10)
+ 784 * h(552,10) + 212 * h(554,10) + 36 * h(556,10) + 80 * h(558,10)
+ 192 * h(560,10) + 84 * h(562,10) + 84 * h(564,10) + 44 * h(566,10)
+ 64 * h(568,10) + 44 * h(570,10) + 44 * h(572,10) + 17 * h(574,10)
+ 2880 * h(576,10) + 816 * h(578,10) + 816 * h(580,10) - 16 * h(582,10)
+ 816 * h(584,10) + 224 * h(586,10) + 40 * h(588,10) + 74 * h(590,10)
+ 816 * h(592,10) + 224 * h(594,10) + 224 * h(596,10) + 34 * h(598,10)
+ 40 * h(600,10) + 50 * h(602,10) + 60 * h(604,10) + 21 * h(606,10)
+ 288 * h(608,10) + 104 * h(610,10) + 104 * h(612,10) + 48 * h(614,10)
+ 104 * h(616,10) + 58 * h(618,10) + 44 * h(620,10) + 29 * h(622,10)
+ 48 * h(624,10) + 44 * h(626,10) + 44 * h(628,10) + 30 * h(630,10)
+ 56 * h(632,10) + 34 * h(634,10) + 24 * h(636,10) + 80 * h(638,10)
+ 2880 * h(640,10) + 912 * h(642,10) + 912 * h(644,10)
+ 912 * h(648,10) + 264 * h(650,10) + 64 * h(652,10) + 88 * h(654,10)
+ 912 * h(656,10) + 264 * h(658,10) + 264 * h(660,10) + 44 * h(662,10)
+ 64 * h(664,10) + 64 * h(666,10) + 72 * h(668,10) + 36 * h(670,10)
+ 912 * h(672,10) + 264 * h(674,10) + 264 * h(676,10) + 44 * h(678,10)
+ 264 * h(680,10) + 118 * h(682,10) + 68 * h(684,10) + 50 * h(686,10)
+ 64 * h(688,10) + 72 * h(690,10) + 72 * h(692,10) + 46 * h(694,10)
+ 72 * h(696,10) + 50 * h(698,10) + 40 * h(700,10) + 84 * h(702,10)
+ 480 * h(704,10) + 160 * h(706,10) + 160 * h(708,10) + 64 * h(710,10)
+ 160 * h(712,10) + 88 * h(714,10) + 64 * h(716,10) + 42 * h(718,10)
+ 160 * h(720,10) + 88 * h(722,10) + 88 * h(724,10) + 48 * h(726,10)
+ 56 * h(728,10) + 50 * h(730,10) + 44 * h(732,10) + 81 * h(734,10)
+ 48 * h(736,10) + 56 * h(738,10) + 56 * h(740,10) + 36 * h(742,10)
+ 56 * h(744,10) + 50 * h(746,10) + 44 * h(748,10) + 80 * h(750,10)
+ 80 * h(752,10) + 52 * h(754,10) + 52 * h(756,10) + 78 * h(758,10)
+ 24 * h(760,10) + 78 * h(762,10) + 72 * h(764,10) + 180 * h(766,10)
                 + 480 * h(770,10) + 480 * h(772,10) + 48 * h(774,10)
+ 480 * h(776,10) + 172 * h(778,10) + 76 * h(780,10) + 86 * h(782,10)
+ 480 * h(784,10) + 172 * h(786,10) + 172 * h(788,10) + 66 * h(790,10)
+ 72 * h(792,10) + 78 * h(794,10) + 80 * h(796,10) + 38 * h(798,10)
+ 480 * h(800,10) + 168 * h(802,10) + 168 * h(804,10) + 64 * h(806,10)
+ 168 * h(808,10) + 98 * h(810,10) + 72 * h(812,10) + 44 * h(814,10)
+ 64 * h(816,10) + 76 * h(818,10) + 76 * h(820,10) + 44 * h(822,10)
+ 80 * h(824,10) + 52 * h(826,10) + 40 * h(828,10) + 62 * h(830,10)
+ 480 * h(832,10) + 160 * h(834,10) + 160 * h(836,10) + 64 * h(838,10)
+ 160 * h(840,10) + 88 * h(842,10) + 64 * h(844,10) + 42 * h(846,10)
+ 160 * h(848,10) + 88 * h(850,10) + 88 * h(852,10) + 48 * h(854,10)
+ 56 * h(856,10) + 50 * h(858,10) + 44 * h(860,10) + 81 * h(862,10)
+ 48 * h(864,10) + 56 * h(866,10) + 56 * h(868,10) + 36 * h(870,10)
+ 56 * h(872,10) + 50 * h(874,10) + 44 * h(876,10) + 80 * h(878,10)
+ 80 * h(880,10) + 52 * h(882,10) + 52 * h(884,10) + 78 * h(886,10)
+ 24 * h(888,10) + 78 * h(890,10) + 72 * h(892,10) + 180 * h(894,10)
+ 960 * h(896,10) + 240 * h(898,10) + 240 * h(900,10) + 64 * h(902,10)
+ 240 * h(904,10) + 96 * h(906,10) + 56 * h(908,10) + 32 * h(910,10)
+ 240 * h(912,10) + 96 * h(914,10) + 96 * h(916,10) + 32 * h(918,10)
+ 64 * h(920,10) + 36 * h(922,10) + 32 * h(924,10) + 50 * h(926,10)
+ 240 * h(928,10) + 104 * h(930,10) + 104 * h(932,10) + 36 * h(934,10)
+ 104 * h(936,10) + 62 * h(938,10) + 48 * h(940,10) + 79 * h(942,10)
+ 80 * h(944,10) + 56 * h(946,10) + 56 * h(948,10) + 76 * h(950,10)
+ 32 * h(952,10) + 76 * h(954,10) + 72 * h(956,10) + 150 * h(958,10)
                 + 80 * h(962,10) + 80 * h(964,10) + 64 * h(966,10)
+ 80 * h(968,10) + 56 * h(970,10) + 48 * h(972,10) + 64 * h(974,10)
+ 80 * h(976,10) + 56 * h(978,10) + 56 * h(980,10) + 84 * h(982,10)
+ 32 * h(984,10) + 76 * h(986,10) + 72 * h(988,10) + 144 * h(990,10)
+ 96 * h(992,10)+ 32 * h(994,10) + 32 * h(996,10) + 40 * h(998,10)
+ 32 * h(1000,10) + 76 * h(1002,10) + 72 * h(1004,10) + 140 * h(1006,10)
+ 64 * h(1008,10) + 88 * h(1010,10) + 88 * h(1012,10) + 140 * h(1014,10)
+ 80 * h(1016,10) + 140 * h(1018,10) + 840 * h(1022,10)
+ z2 * ( - 30720 * h(128,8) - 160 * h(129,8) - 6432 * h(130,8) + 152 * h(131,8)
        - 6432 * h(132,8) - 24 * h(133,8) - 248 * h(134,8) + 48 * h(135,8)
        - 6416 * h(136,8) - 16 * h(137,8) - 1748 * h(138,8) + 80 * h(139,8)
        - 396 * h(140,8) + 44 * h(141,8) - 116 * h(142,8) + 17 * h(143,8)
        - 6384 * h(144,8) - 16 * h(145,8) - 1816 * h(146,8) + 74 * h(147,8)
        - 1816 * h(148,8) + 34 * h(149,8) - 50 * h(150,8) + 21 * h(151,8)
        - 616 * h(152,8) + 48 * h(153,8) - 202 * h(154,8) + 29 * h(155,8)
        - 76 * h(156,8) + 30 * h(157,8) - 106 * h(158,8) + 80 * h(159,8)
        - 6288 * h(160,8)              - 2016 * h(162,8) + 88 * h(163,8)
        - 2016 * h(164,8) + 44 * h(165,8) - 96 * h(166,8) + 36 * h(167,8)
        - 2016 * h(168,8) + 44 * h(169,8) - 542 * h(170,8) + 50 * h(171,8)
        - 88 * h(172,8) + 46 * h(173,8) - 130 * h(174,8) + 84 * h(175,8)
        - 1040 * h(176,8) + 64 * h(177,8) - 312 * h(178,8) + 42 * h(179,8)
        - 312 * h(180,8) - 90 * h(182,8) + 48 * h(181,8) + 81 * h(183,8)
        - 64 * h(184,8) + 36 * h(185,8) - 90 * h(186,8) + 80 * h(187,8)
        - 148 * h(188,8) + 78 * h(189,8) + 18 * h(190,8) + 180 * h(191,8)
        + 480 * h(192,8) + 48 * h(193,8) - 1028 * h(194,8) + 86 * h(195,8)
        - 1028 * h(196,8) + 66 * h(197,8) - 102 * h(198,8) + 38 * h(199,8)
        - 1032 * h(200,8) + 64 * h(201,8) - 322 * h(202,8) + 44 * h(203,8)
        - 84 * h(204,8) + 44 * h(205,8) - 148 * h(206,8) + 62 * h(207,8)
        - 1040 * h(208,8) + 64 * h(209,8) - 312 * h(210,8) + 42 * h(211,8)
        - 312 * h(212,8) + 48 * h(213,8) - 90 * h(214,8) + 81 * h(215,8)
        - 64 * h(216,8) + 36 * h(217,8) - 90 * h(218,8) + 80 * h(219,8)
        - 148 * h(220,8) + 78 * h(221,8) + 18 * h(222,8) + 180 * h(223,8)
        - 2160 * h(224,8) + 64 * h(225,8) - 504 * h(226,8) + 32 * h(227,8)
        - 504 * h(228,8) + 32 * h(229,8) - 124 * h(230,8) + 50 * h(231,8)
        - 496 * h(232,8) + 36 * h(233,8) - 198 * h(234,8) + 79 * h(235,8)
        - 144 * h(236,8) + 76 * h(237,8) - 4 * h(238,8) + 150 * h(239,8)
        + 80 * h(240,8) + 64 * h(241,8) - 144 * h(242,8) + 64 * h(243,8)
        - 144 * h(244,8) + 84 * h(245,8) - 4 * h(246,8) + 144 * h(247,8)
        - 208 * h(248,8) + 40 * h(249,8) - 4 * h(250,8) + 140 * h(251,8)
        - 72 * h(252,8) + 140 * h(253,8) - 60 * h(254,8) + 840 * h(255,8) )
+ z3 * ( 3040 * h(64,7) + 1304 * h(65,7) + 792 * h(66,7) + 16 * h(67,7)
        + 800 * h(68,7) + 308 * h(69,7) + 40 * h(70,7) + 27 * h(71,7)
        + 832 * h(72,7) + 334 * h(73,7) + 190 * h(74,7) + 19 * h(75,7)
        + 56 * h(76,7) + 43 * h(77,7) + 14 * h(78,7) - 36 * h(79,7)
        + 912 * h(80,7) + 376 * h(81,7) + 220 * h(82,7) + 20 * h(83,7)
        + 220 * h(84,7) + 118 * h(85,7) + 26 * h(86,7) - 24 * h(87,7)
        + 96 * h(88,7) + 70 * h(89,7) + 40 * h(90,7) - 25 * h(91,7)
        + 20 * h(92,7) - 24 * h(93,7) - 26 * h(94,7) - 96 * h(95,7)
        + 432 * h(96,7) + 182 * h(97,7) + 106 * h(98,7) + 38 * h(99,7)
        + 104 * h(100,7) + 80 * h(101,7) + 32 * h(102,7) + 2 * h(103,7)
        + 96 * h(104,7) + 70 * h(105,7) + 40 * h(106,7) - 25 * h(107,7)
        + 20 * h(108,7) - 24 * h(109,7) - 26 * h(110,7) - 96 * h(111,7)
        + 176 * h(112,7)  + 104 * h(113,7) + 64 * h(114,7) - 10 * h(115,7)
        + 68 * h(116,7) - 3 * h(117,7) - 20 * h(118,7) - 70 * h(119,7)
        + 16 * h(120,7)               - 28 * h(122,7) - 64 * h(123,7)
        - 8 * h(124,7) - 60 * h(125,7) - 52 * h(126,7) - 560 * h(127,7) ) 
- z4 * ( 9060 * h(32,6) + 520 * h(33,6) + 2766 * h(34,6) + 330 * h(35,6)
       + 2936 * h(36,6) + 179 * h(37,6) + 785/2 * h(38,6) + 220 * h(39,6)
       + 3422 * h(40,6) + 289 * h(41,6) + 1899/2 * h(42,6) + 304 * h(43,6)
       + 588 * h(44,6) + 449/2 * h(45,6) + 405/2 * h(46,6) - 33 * h(47,6)
       + 2388 * h(48,6) + 344 * h(49,6) + 1261/2 * h(50,6) + 364 * h(51,6)
       + 588 * h(52,6) + 449/2 * h(53,6) + 405/2 * h(54,6) - 33 * h(55,6)
       + 794 * h(56,6) + 291 * h(57,6) + 735/2 * h(58,6) + 38 * h(59,6)
       + 358 * h(60,6) + 54 * h(61,6) + 15 * h(62,6) - 350 * h(63,6) ) 
+ z5 * ( 2208 * h(16,5) + 1097 * h(17,5) + 657 * h(18,5) + 33 * h(19,5)
        + 710 * h(20,5) + 266 * h(21,5) + 50 * h(22,5) - 30 * h(23,5)
        + 388 * h(24,5) + 138 * h(25,5) + 50 * h(26,5) - 30 * h(27,5)
        + 112 * h(28,5) + 57 * h(29,5)                 - 448 * h(31,5) )
- z2 * z3 * ( 6880 * h(16,5) + 2940 * h(17,5) + 1896 * h(18,5) + 227 * h(19,5)
            + 2072 * h(20,5) + 856 * h(21,5) + 212 * h(22,5) + 70 * h(23,5)
            + 992 * h(24,5) + 416 * h(25,5) + 212 * h(26,5) + 70 * h(27,5)
            + 388 * h(28,5) + 259 * h(29,5) + 68 * h(30,5) - 24 * h(31,5) ) 
+ z6 * (
  - 28465/3 * h(8,4) - 3819/4 * h(9,4) - 23921/8 * h(10,4) - 2239/24 * h(11,4)
  - 6863/4 * h(12,4) - 2239/24 * h(13,4) - 19765/24 * h(14,4) - 5/12 * h(15,4) )
+ z3^2 * ( 392 * h(8,4) + 103/2 * h(9,4) + 111 * h(10,4) + 41/2 * h(11,4)
         + 42 * h(12,4) + 41/2 * h(13,4) + 28 * h(14,4) + 34 * h(15,4) )
+ z7 * ( 1570 * h(4,3) + 6959/8 * h(5,3) + 2319/8 * h(6,3) - 3777/16 * h(7,3) )
- z2 * z5 * ( 4984 * h(4,3) + 2367 * h(5,3) + 921 * h(6,3) + 659/2 * h(7,3) )
- z3 * z4 * ( 2435 * h(4,3) + 1056 * h(5,3) + 601/2 * h(6,3) + 647 * h(7,3) )
- 9/10 * Zeta53 * h(3,2) 
- z8 * ( 2461055/288 * h(2,2) + 4148393/1440 * h(3,2) )
- z2 * z3^2 * ( 886 * h(2,2) + 165 * h(3,2) )
+ z3 * z5 * ( 578 * h(2,2) + 120 * h(3,2) )
+ ( 46013/24 * z9 - 107245/16 * z2 * z7 - 17259/4 * z3 * z6
  - 15539/4 * z4 * z5 + 143/3 * z3^3 ) * h(1,1) 
- 354/7 * Zeta73 + 1217/5 * z2 * Zeta53 - 2668732849/67200 * z10
- 2659/4 * z4 * z3^2 - 3091 * z2 * z3 * z5
+ 9179/8 * z3 * z7  + 20553/28 * z5^2 ) :
#
###################################
# Section 3.5:
#
# v -> infinity:
#
# Zero loops:
#
EMHV0_vinfty := 1 :
#
EMHV1_vinfty := Pi * I * lnden + z2 :
#
# Two loops:
#
EMHV2_vinfty :=
2 * Pi * I * ( - 1/12 * lnden^3 + 1/2 * z2 * lnden + 2 * z3 ) + 7 * z4 :
#
# Three loops:
#
EMHV3_vinfty := 2 * Pi * I * ( 1/80 * lnden^5 - 1/4 * z3 * lnden^2
  + 1/4 * z4 * lnden - 21/2 * z5 + 9/2 * z2 * z3 )
- 3787/96 * z6 + 5/4 * z3^2 :
#
# Four loops:
#
EMHV4_vinfty := 2 * Pi * I * ( - 1/672 * lnden^7 - 1/80 * z2 * lnden^5
  - 1/48 * z3 * lnden^4 - 7/24 * z4 * lnden^3
  + 1/4 * ( 4 * z5 - 3 * z2 * z3 ) * lnden^2
  - 1/48 * ( 13 * z6 + 48 * z3^2 ) * lnden
  + 1141/16 * z7 - 119/4 * z2 * z5 - 17/4 * z3 * z4 )
+ 5/4 * Zeta53 + 56911/144 * z8 - 63/4 * z3 * z5 + 18 * z2 * z3^2 :
#
# Five loops:
#
EMHV5_vinfty := 2 * Pi * I * ( 1/6912 * lnden^9
  + 1/336 * z2 * lnden^7 + 5/288 * z3 * lnden^6
  + 9/80 * z4 * lnden^5 + 1/24 * ( 6 * z5 + 7 * z2 * z3 ) * lnden^4
  + 1/72 * ( 115 * z6 + 48 * z3^2 ) * lnden^3
  + 1/16 * ( - 55 * z7 + 68 * z2 * z5 + 44 * z3 * z4 ) * lnden^2
  + 1/72 * ( 257 * z8 + 810 * z3 * z5 + 18 * z2 * z3^2  ) * lnden
  - 40369/64 * z9 + 7645/32 * z2 * z7 + 3119/64 * z3 * z6
  + 2295/32 * z4 * z5 - 15/4 * z3^3 )
- 177/28 * Zeta73 + 1217/40 * z2 * Zeta53 - 2668732849/537600 * z10
- 2659/32 * z4 * z3^2 - 3091/8 * z2 * z3 * z5
+ 9179/64 * z3 * z7 + 20553/224 * z5^2 :
#
###################################
# v -> 1^+ (including the lnden terms, which were dropped in the paper):
#
EMHV0_veq1p := 0 :
#
EMHV1_veq1p := Pi * I * lnden :
#
EMHV2_veq1p := 
2 * Pi * I * ( - 1/12 * lnden^3 + 1/2 * z2 * lnden + z3 ) - 5/2 * z4 :
#
EMHV3_veq1p := 2 * Pi * I * ( 1/80 * lnden^5 - 1/4 * z3 * lnden^2
  + 1/4 * z4 * lnden - 4 * z5 + 2 * z2 * z3 )
+ 35/24 * z6 + z3^2 :
#
EMHV4_veq1p := 2 * Pi * I * ( - 1/672 * lnden^7 - 1/80 * z2 * lnden^5
  - 1/48 * z3 * lnden^4 - 7/24 * z4 * lnden^3
  + 1/4 * ( 4 * z5 - 3 * z2 * z3 ) * lnden^2
  - 1/48 * ( 13 * z6 + 48 * z3^2 ) * lnden
  + 39/2 * z7 - 19/2 * z2 * z5 + 5/4 * z3 * z4 )
+ 3/2 * Zeta53 - 77/48 * z8 - 5/2 * z3 * z5 + 15/2 * z2 * z3^2 :
#
EMHV5_veq1p := 2 * Pi * I * ( 1/6912 * lnden^9
  + 1/336 * z2 * lnden^7 + 5/288 * z3 * lnden^6
  + 9/80 * z4 * lnden^5 + 1/24 * ( 6 * z5 + 7 * z2 * z3 ) * lnden^4
  + 1/72 * ( 115 * z6 + 48 * z3^2 ) * lnden^3
  + 1/16 * ( - 55 * z7 + 68 * z2 * z5 + 44 * z3 * z4 ) * lnden^2
  + 1/72 * ( 257 * z8 + 810 * z3 * z5 + 18 * z2 * z3^2  ) * lnden
  - 857/8 * z9 + 205/4 * z2 * z7 - 299/48 * z3 * z6
  - 45/4 * z4 * z5 - 1/2 * z3^3 )
- 6 * Zeta73 + 15/2 * z2 * Zeta53 - 3961/96 * z10 + 29/2 * z4 * z3^2
- 60 * z2 * z3 * z5 - 63/2 * z3 * z7 - 111/8 * z5^2 :
#
###############################################
# Section 6:
#
##############################################################
# Here is g_0(lnden,gK), if we let    x = gK/8,   lnden=L
# (add more terms if you need them):
#
g0 := proc(x)
 RETURN( x * exp(4*gamma*L*x) * GAMMA(1+2*L*x)/GAMMA(1-2*L*x)
  * ( 1
   - x      * ( Psi(1,1+2*L*x) - Psi(1,1-2*L*x) )
   + x^2/2! * ( Psi(3,1+2*L*x) - Psi(3,1-2*L*x) )
   - x^3/3! * ( Psi(5,1+2*L*x) - Psi(5,1-2*L*x) )
   + x^4/4! * ( Psi(7,1+2*L*x) - Psi(7,1-2*L*x) )
   - x^5/5! * ( Psi(9,1+2*L*x) - Psi(9,1-2*L*x) )
   + x^6/6! * ( Psi(11,1+2*L*x) - Psi(11,1-2*L*x) )
   - x^7/7! * ( Psi(13,1+2*L*x) - Psi(13,1-2*L*x) )
   + x^8/8! * ( Psi(15,1+2*L*x) - Psi(15,1-2*L*x) )
   - x^9/9! * ( Psi(17,1+2*L*x) - Psi(17,1-2*L*x) ) ) );
end:
#
c3 := - 6 * z3 * lnden :
#
c4 := ( 20 * z5 - 8 * z2 * z3 ) * lnden - 2 * z3^2 :
#
c5 := 5 * z3^2 * lnden^2
+ ( - 175/2 * z7 + 50 * z2 * z5 ) * lnden
+ 25 * z3 * z5 + z2 * z3^2 :
#
c6 := - ( 96 * z3 * z5 + 8 * z2 * z3^2 ) * lnden^2
+ ( 441 * z9 - 315 * z2 * z7 + 72 * z4 * z5 - 24 * z3^3 ) * lnden
- 194 * z3 * z7 - 99 * z5^2 - 12 * z4 * z3^2 - 16 * z2 * z3 * z5 :
#
c7 := ( 164/3 * z3 * z5 + 16/3 * z2 * z3^2 ) * lnden^4
+ 103/3 * z3^3 * lnden^3
+ ( 1985/2 * z3 * z7 + 496 * z5^2 + 40 * z4 * z3^2 + 114 * z2 * z3 * z5 )
        * lnden^2
+ ( - 4851/2 * z11 + 2058 * z2 * z9 - 882 * z4 * z7 
    + 697 * z3^2 * z5 + 11 * z2 * z3^3  ) * lnden
+ 135 * z2 * z3 * z7 + 108 * z4 * z3 * z5 + 48 * z2 * z5^2
+ 1818 * z5 * z7 + 1869 * z3 * z9 + 27 * z3^4 :
#
c8 := - ( 28/5 * z3 * z5 * lnden^6 + 46/3 * z3^3 * lnden^5
  + ( 2225/3 * z3 * z7 + 384 * z5^2 + 244/3 * z2 * z3 * z5 ) * lnden^4
  + ( 3806/3 * z3^2 * z5 + 206/3 * z2 * z3^3 ) * lnden^3
  + ( 239 * z3^4 + 925 * z2 * z3 * z7 + 400 * z2 * z5^2 + 428 * z3 * z4 * z5
    + 11739 * z3 * z9 + 11156 * z5 * z7 ) * lnden^2
  + ( - 14157 * z13 + 13860 * z2 * z11 - 8484 * z4 * z9 + 540 * z6 * z7
      + 474 * z2 * z3^2 * z5 + 15537/2 * z3^2 * z7
      + 7625 * z3 * z5^2 + 238 * z4 * z3^3  ) * lnden
  - (4*h[80]+3465) * z3 * z11 - (3108+4*h[81]) * z5 * z9
  - (4*h[86]+8463) * z4 * z5^2 - (42583/8+4*h[88]) * z8 * z3^2
  - (4*h[89]+245) * z3^3 * z5 - (240+4*h[90]) * z2 * z3^4
  - (4*h[82]+5955/4) * z7^2 - (14259+4*h[83]) * z2 * z3 * z9
  - (13818+4*h[84]) * z2 * z5 * z7 - (17352+4*h[85]) * z4 * z3 * z7
  - (110889/8+4*h[87]) * z6 * z3 * z5 ) :
#
c9 := 4/3 * z3^3 * lnden^7
  + ( 88 * z5^2 + 16/5 * z2 * z3 * z5 + 152 * z3 * z7 ) * lnden^6
  + ( 3244/5 * z3^2 * z5 + 64/3 * z2 * z3^3 ) * lnden^5
  + ( 1043/4 * z3^4 + 690 * z2 * z3 * z7 - 48 * z4 * z3 * z5
    + 10626 * z3 * z9 + 10155 * z5 * z7 + 300 * z2 * z5^2 ) * lnden^4
  + ( 5639/3 * z2 * z3^2 * z5 + 203707/12 * z3^2 * z7 + 16598 * z3 * z5^2
    + 128 * z4 * z3^3 ) * lnden^3
  + ( (171396+2*h[80]) * z3 * z11 + (155178+2*h[81]) * z5 * z9
    + (5367+2*h[86]) * z4 * z5^2 + (42583/16+2*h[88]) * z8 * z3^2
    + (27159/2+2*h[89]) * z3^3 * z5 + (671+2*h[90]) * z2 * z3^4
    + (1186785/16+2*h[82]) * z7^2 + (32907/2+2*h[83]) * z2 * z3 * z9
    + (27249/2+2*h[84]) * z2 * z5 * z7 + (11205+2*h[85]) * z4 * z3 * z7
    + (102249/16+2*h[87]) * z6 * z3 * z5 ) * lnden^2
  + ( - 2760615/32 * z15 + 382239/4 * z2 * z13 - 601425/8 * z4 * z11
      + 20547/2 * z6 * z9
      + 84 * z6 * z3^3 + 10301/2 * z4 * z3^2 * z5 + 24569/4 * z2 * z3^2 * z7
      + 5585 * z2 * z3 * z5^2 + 30885 * z5^3 + 101668 * z3^2 * z9
      + 757873/4 * z3 * z5 * z7 + 917 * z3^5 ) * lnden
  + (4*j[146]-42471/2) * z3 * z13 + (4*j[151]+17865/2+32*h[82]) * z7^2 * z2
  + (4*j[161]+1746+80*h[90]) * z3^4 * z4
  + (4*j[155]+54012+56*h[86]) * z6 * z5^2 + (4*j[147]-37125/2) * z5 * z11
  + (4*j[159]-1794) * z7 * z3^3
  + (4*j[157]+5669471/160+264/5*h[88]) * z10 * z3^2
  + (4*j[148]-34425/2) * z7 * z9 + (4*j[158]-2356) * z5^2 * z3^2
  + (4*j[149]+20790+32*h[80]) * z11 * z2 * z3
  + (4*j[153]+103911+80*h[84]) * z4 * z5 * z7
  + (4*j[160]+544+32*h[89]) * z3^3 * z2 * z5
  + (4*j[156]+2142973/24+160/3*h[87]) * z8 * z3 * z5
  + (4*j[152]+107667+80*h[83]) * z4 * z3 * z9
  + (4*j[150]+18648+32*h[81]) * z5 * z2 * z9
  + (4*j[154]+439499/4+56*h[85]) * z6 * z3 * z7 :
#
# where the h[i] and j[i] are yet-to-be-determined rational numbers.
#
# The function g_1:
#
g1 := proc()
 RETURN( 1/4 * ( c3 * (gK/4)^3 + c4 * (gK/4)^4
   + c5 * (gK/4)^5 + c6 * (gK/4)^6 + c7 * (gK/4)^7 + c8 * (gK/4)^8
   + c9 * (gK/4)^9 ) );
end:
#
# This is 2 * c^{(9)}_2 - c^{(8)}_0:
#
c9_c8_combination := 339327 * z3 * z11 + 307248 * z5 * z9 + 1174875/8 * z7^2
+ 18648 * z2 * z3 * z9 + 13431 * z2 * z5 * z7 + 1102 * z2 * z3^4
+ 5058 * z4 * z3 * z7 + 2271 * z4 * z5^2 - 1080 * z6 * z3 * z5
+ 26914 * z3^3 * z5 :
#
#############################################################
# Appendix B:
#
# The (lightlike) cusp anomalous dimension through 11 loops:
#
gam_K := 4 * a - 4 * z2 * a^2  + 22 * z4 * a^3
- ( 219/2 * z6 + 4 * z3^2 ) * a^4
+ ( 1774/3 * z8 + 8 * z2 * z3^2 + 40 * z3 * z5 ) * a^5
- ( 136883/40 * z10 + 48 * z4 * z3^2 + 80 * z2 * z3 * z5 + 102 * z5^2
  + 210 * z3 * z7 ) * a^6
+ ( 115201335/5528 * z12 + 235 * z6 * z3^2 + 4 * z3^4
  + 492 * z4 * z3 * z5 + 204 * z2 * z5^2 + 420 * z2 * z3 * z7 + 1092 * z5 * z7
  + 1176 * z3 * z9 ) * a^7
+ (-295221817/2240*z14-1287*z4*z5^2-12*z2*z3^4-2352*z2*z3*z9-5955/2*z7^2
  -2184*z2*z5*z7-2472*z6*z3*z5-2625*z4*z3*z7-6930*z3*z11-6216*z5*z9
  -2453/2*z8*z3^2-80*z3^3*z5) * a^8
+ (5955*z7^2*z2+84*z3^4*z4+13860*z11*z2*z3+6633*z6*z5^2+37125*z5*z11
  +420*z7*z3^3+27537/4*z10*z3^2+14022*z4*z5*z7+240*z3^3*z2*z5+34425*z7*z9
  +39527/3*z8*z3*z5+74468151565/86808*z16+616*z5^2*z3^2+14868*z4*z3*z9
  +12432*z5*z2*z9+13395*z6*z3*z7+42471*z13*z3) * a^9
+ (-40084328285043/7018720*z18-311805/8*z7^2*z4-1665675/8*z7*z11
  -920205/4*z13*z5-36062*z8*z5^2-28328314/691*z12*z3^2-434*z3^4*z6
  -2147145/8*z15*z3-2352*z9*z3^3-2160*z5^3*z3-375564/5*z10*z3*z5
  -1704*z4*z3^3*z5-1260*z3^3*z7*z2-1836*z3^2*z5^2*z2-6594*z5*z3^2*z7
  -74250*z11*z2*z5-176715/2*z11*z4*z3-84942*z13*z2*z3-68850*z7*z2*z9
  -80829*z9*z4*z5-76671*z6*z3*z9-146901/2*z6*z5*z7-72230*z8*z3*z7
  -403165/4*z9^2-4*z3^6) * a^10
+ (12114449936656985/312902912*z20+19572*z7*z2*z3^2*z5+403165/2*z9^2*z2
  +2464385/2*z9*z11+5214495/4*z13*z7+8341191/40*z10*z5^2
  +57246927/224*z14*z3^2+3324705/16*z7^2*z6+16*z3^6*z2+4581/2*z3^4*z8
  +120*z5*z3^5+5868863/4*z15*z5+1738165*z17*z3+17910*z7^2*z3^2+13860*z11*z3^3
  +8966*z6*z3^3*z5+9030*z4*z7*z3^3+13176*z4*z5^2*z3^2+7056*z3^3*z9*z2
  +6360*z3*z5^3*z2+2147145/4*z15*z2*z3+37464*z5*z3^2*z9+35310*z5^2*z3*z7
  +856499/2*z9*z6*z5+913935/2*z9*z4*z7+1836615/4*z11*z6*z3+1665675/4*z11*z2*z7
  +974655/2*z11*z4*z5+920205/2*z13*z2*z5+1090089/2*z13*z4*z3+416640*z8*z3*z9
  +404134*z8*z5*z7+3320529/8*z10*z3*z7+2500247499/5528*z12*z3*z5+2901*z5^4)
  * a^11
- a^12 * WARN_gam_K :
#
#########################################################
# Appendix D:
#
# NMHV results in 3 -> 3 kinematics for v > 1.
#
# Argument of h's is  z = 1/v.
#
# E1_1vv_vgt1_h = E^{(1)}(1+|delta|,v,v),
# E1_v1v_vgt1_h = E^{(1)}(v,1+|delta|,v), etc.
#
#
# Zero loops:
#
E0_1vv_vgt1_h := 1 :
E0_v1v_vgt1_h := 1 :
# One loop:
#
E1_1vv_vgt1_h := 5 * z2 :
#
E1_v1v_vgt1_h := - 2 * h(0,2) + 5 * z2 - 2 * Pi * I * h(0,1) :
#
#############################
# Two loops:
#
E2_1vv_vgt1_h := 1/2 * (
4 * h(8,4) + h(10,4) - 9 * z2 * h(2,2) + 2 * z3 * h(1,1) - 29/4 * z4
+ 2 * Pi * I * ( 2 * h(4,3) - 3 * z3 ) ) :
#
E2_v1v_vgt1_h := 1/2 * (
24 * h(0,4) + 4 * h(2,4) + 4 * h(4,4) + 2 * h(6,4) + 4 * h(8,4) + h(10,4)
- z2 * ( 56 * h(0,2) - 2 * h(1,2) + 9 * h(2,2) )
+ 2 * z3 * ( h(0,1) + h(1,1)) - 39/4 * z4
+ 2 * Pi * I * ( 12 * h(0,3) + 2 * h(2,3) + 2 * h(4,3)
               - 4 * z2 * h(0,1) + z3 ) ) :
#
############################
# Three loops:
#
E3_1vv_vgt1_h := - 24 * h(32,6) - 5 * ( h(34,6) + h(36,6) + h(40,6) ) - h(42,6)
+ 1/2 * z2 * ( 110 * h(8,4) + 23 * h(10,4) ) - z3 * ( 5 * h(4,3) +  2 * h(5,3) )
+ 15 * z4 * h(2,2) - ( 8 * z5 - 23 * z2 * z3 ) * h(1,1)
+ 8729/96 * z6 - 3/2 * z3^2
- Pi * I * ( 24 * h(16,5) + 5 * ( h(18,5) + h(20,5) )
   - 7 * z2 * h(4,3) + 5 * z3 * h(2,2) - 25 * z5 + 8 * z2 * z3 ) :
#
E3_v1v_vgt1_h := - 120 * h(0,6) - 24 * ( h(2,6) + h(4,6) ) - 2 * h(6,6)
- 24 * h(8,6) - 7 * h(10,6) - 2 * h(12,6) - h(14,6)
- 24 * h(16,6) - 7 * h(18,6) - 7 * h(20,6) - h(22,6)
- 2 * h(24,6) - h(26,6) - h(28,6) - 3 * h(30,6)
- 24 * h(32,6) - 5 * h(34,6) - 5 * h(36,6) - 5 * h(40,6) - h(42,6)
+ z2 * ( 276 * h(0,4) - 2 * h(1,4)
    + 53 * h(2,4) - h(3,4) + 53 * h(4,4) - h(5,4)
    + 4 * h(6,4) - 3 * h(7,4) + 55 * h(8,4) + 23/2 * h(10,4) )
- z3 * ( 22 * h(0,3) + 11 * h(1,3) + 6 * h(2,3) - 2 * h(3,3)
        + 5 * h(4,3) + 2 * h(5,3) )
+ 1/4 * z4 * ( 279 * h(0,2) + 31 * h(1,2) + 60 * h(2,2) )
- 2 * z5 * ( 7 * h(0,1) + 4 * h(1,1) ) + z2 * z3 * ( 49 * h(0,1) + 23 * h(1,1) )
+ 8477/96 * z6 - 3 * z3^2
#
- Pi * I * ( 120 * h(0,5) + 24 * ( h(2,5) + h(4,5) ) + 2 * h(6,5)
   + 24 * h(8,5) + 7 * h(10,5) + 2 * h(12,5) + h(14,5)
   + 24 * h(16,5) + 5 * h(18,5) + 5 * h(20,5)
   - z2 * ( 36 * h(0,3) - 2 * h(1,3) + 5 * h(2,3) - h(3,3) + 7 * h(4,3) )
   + z3 * ( 22 * h(0,2) + 11 * h(1,2) + 5 * h(2,2) )
   - 39/4 * z4 * h(0,1) + 14 * z5 - 5 * z2 * z3 ) :
#
############################
# Four loops:
#
E4_1vv_vgt1_h := 1/8 * ( 2880 * h(128,8)
+ 624 * ( h(130,8) + h(132,8) )
- 48 * h(134,8) + 624 * h(136,8) + 152 * h(138,8)
+ 28 * h(142,8) + 624 * h(144,8) + 152 * ( h(146,8) + h(148,8) ) - 4 * h(150,8)
+ 8 * h(154,8) + 16 * h(156,8) + 6 * h(158,8) + 624 * h(160,8) + 152 * h(162,8)
+ 152 * h(164,8) - 4 * h(166,8) + 152 * h(168,8)
+ 42 * h(170,8) + 8 * h(172,8) + 3 * h(174,8)
+ 8 * h(178,8) + 8 * h(180,8) + 16 * h(184,8) - 18 * h(190,8)
- z2 * ( 6576 * h(32,6) + 48 * h(33,6) + 1408 * h(34,6) - 28 * h(35,6)
       + 1408 * h(36,6) + 4 * h(37,6) - 8 * h(38,6) - 6 * h(39,6)
       + 1408 * h(40,6) + 4 * h(41,6) + 338 * h(42,6) - 3 * h(43,6)
       - 8 * h(44,6) + 40 * h(46,6) + 18 * h(47,6) )
+ z3 * ( 672 * h(16,5) + 276 * h(17,5) + 156 * h(18,5) - 6 * h(19,5)
       + 156 * h(20,5) + 73 * h(21,5) + 8 * h(22,5) + 18 * h(23,5) )
- z4 * ( 1986 * h(8,4) - 21 * h(9,4) + 1053/2 * h(10,4) + 102 * h(11,4) )
+ z5 * ( 496 * h(4,3) + 225 * h(5,3) )
- z2 * z3 * ( 1524 * h(4,3) + 627 * h(5,3) )
- ( 16151/8 * z6 - 86 * z3^2 ) * h (2,2)
+ ( 12135/16 * z7 - 4483/2 * z2 * z5 - 957 * z3 * z4 ) * h(1,1)
- 9/5 * Zeta53 - 12574711/1440 * z8 + 374 * z3 * z5 - 566 * z2 * z3^2
#
+ 2 * Pi * I * ( 1440 * h(64,7) + 312 * ( h(66,7) + h(68,7) + h(72,7) )
   + 76 * h(74,7) + 8 * h(78,7) + 312 * h(80,7) + 76 * ( h(82,7) + h(84,7) )
   + 4 * ( h(86,7) + h(90,7) ) + 8 * h(92,7)
   - z2 * ( 408 * h(16,5) + 80 * h(18,5) - 8 * h(19,5) + 80 * h(20,5)
           - 4 * h(21,5) - 4 * h(22,5) )
   + z3 * ( 336 * h(8,4) + 144 * h(9,4) + 78 * h(10,4) )
   - 153 * z4 * h(4,3) + ( 248 * z5 - 90 * z2 * z3 ) * h(2,2)
   + 12 * z3^2 * h(1,1)
   - 4041/4 * z7 + 330 * z2 * z5 + 275/2 * z3 * z4 ) ) :
#
E4_v1v_vgt1_h := 1/8 * (
13440 * h(0,8) + 2880 * ( h(2,8) + h(4,8) ) - 160 * h(6,8)
+ 2880 * h(8,8) + 744 * h(10,8) + 56 * h(12,8) + 140 * h(14,8)
+ 2880 * h(16,8) + 744 * ( h(18,8) + h(20,8) ) - 12 * h(22,8)
+ 80 * h(24,8) + 60 * h(26,8) + 80 * h(28,8) + 60 * h(30,8)
+ 2880 * h(32,8) + 736 * ( h(34,8) + h(36,8) ) - 16 * h(38,8)
+ 736 * h(40,8) + 196 * h(42,8) + 32 * h(44,8) + 56 * h(46,8)
+ 96 * h(48,8) + 56 * ( h(50,8) + h(52,8) ) + 32 * h(54,8)
+ 64 * h(56,8) + 32 * ( h(58,8) + h(60,8) ) - 12 * h(62,8)
+ 2880 * h(64,8) + 720 * ( h(66,8) + h(68,8) ) - 16 * h(70,8)
+ 720 * h(72,8) + 192 * h(74,8) + 32 * h(76,8) + 60 * h(78,8)
+ 720 * h(80,8) + 192 * ( h(82,8) + h(84,8) ) + 28 * h(86,8)
+ 32 * h(88,8) + 40 * h(90,8) + 48 * h(92,8) + 42 * h(94,8)
+ 96 * h(96,8) + 48 * ( h(98,8) + h(100,8) ) + 32 * h(102,8)
+ 48 * h(104,8) + 36 * h(106,8) + 32 * ( h(108,8) + h(110,8) )
+ 48 * h(112,8) + 32 * ( h(114,8) + h(116,8) + h(118,8)
   + h(120,8) + h(122,8) ) + 24 * h(124,8) + 120 * h(126,8)
+ 2880 * h(128,8) + 624 * ( h(130,8) + h(132,8) ) - 48 * h(134,8)
+ 624 * h(136,8) + 152 * h(138,8) + 28 * h(142,8)
+ 624 * h(144,8) + 152 * ( h(146,8) + h(148,8) ) - 4 * h(150,8)
+ 8 * h(154,8) + 16 * h(156,8) + 6 * h(158,8)
+ 624 * h(160,8) + 152 * ( h(162,8) + h(164,8) ) - 4 * h(166,8)
+ 152 * h(168,8) + 42 * h(170,8) + 8 * h(172,8) + 3 * h(174,8)
+ 8 * h(178,8) + 8 * h(180,8) + 16 * h(184,8)
- 18 * h(190,8) 
+ z2 * ( - 30720 * h(0,6) - 160 * h(1,6) - 6456 * h(2,6) + 140 * h(3,6)
   - 6456 * h(4,6) - 12 * h(5,6) - 140 * h(6,6) + 60 * h(7,6)
   - 6464 * h(8,6) - 16 * h(9,6) - 1644 * h(10,6) + 56 * h(11,6)
   - 184 * h(12,6) + 32 * h(13,6) - 128 * h(14,6) - 12 * h(15,6)
   - 6480 * h(16,6) - 16 * h(17,6) - 1608 * h(18,6) + 60 * h(19,6)
   - 1608 * h(20,6) + 28 * h(21,6) - 40 * h(22,6) + 42 * h(23,6)
   - 192 * h(24,6) + 32 * h(25,6) - 84 * h(26,6) + 32 * h(27,6)
   - 88 * h(28,6) + 32 * h(29,6) - 48 * h(30,6) + 120 * h(31,6)
   - 6576 * h(32,6) - 48 * h(33,6) - 1408 * h(34,6) + 28 * h(35,6)
   - 1408 * h(36,6) - 4 * h(37,6) + 8 * h(38,6) + 6 * h(39,6)
   - 1408 * h(40,6) - 4 * h(41,6) - 338 * h(42,6) + 3 * h(43,6)
   + 8 * h(44,6) - 40 * h(46,6) - 18 * h(47,6)  )
+ z3 * ( 3040 * h(0,5) + 1292 * h(1,5) + 756 * h(2,5) - 20 * h(3,5)
   + 752 * h(4,5) + 304 * h(5,5) + 24 * h(6,5) + 44 * h(7,5)
   + 736 * h(8,5) + 292 * h(9,5) + 164 * h(10,5) - 10 * h(11,5)
   + 16 * h(12,5) + 8 * h(13,5) - 80 * h(15,5)
   + 672 * h(16,5) + 276 * h(17,5) + 156 * h(18,5) - 6 * h(19,5)
   + 156 * h(20,5) + 73 * h(21,5) + 8 * h(22,5) + 18 * h(23,5) )
- z4 * ( 9060 * h(0,4) + 280 * h(1,4) + 2545 * h(2,4) + 356 * h(3,4)
   + 2460 * h(4,4) + 119 * h(5,4) + 185 * h(6,4) + 58 * h(7,4)
   + 1986 * h(8,4) - 21 * h(9,4) + 1053/2 * h(10,4) + 102 * h(11,4) )
+ z5 * ( 2208 * h(0,3) + 1068 * h(1,3) + 548 * h(2,3) - 64 * h(3,3)
   + 496 * h(4,3) + 225 * h(5,3) )
- z2 * z3 * ( 6880 * h(0,3) + 2920 * h(1,3) + 1676 * h(2,3) + 40 * h(3,3)
   + 1524 * h(4,3) + 627 * h(5,3) )
- z6 * ( 28465/3 * h(0,2) + 1023/4 * h(1,2) + 16151/8 * h(2,2) )
+ z3^2 * ( 392 * h(0,2) + 39 * h(1,2) + 86 * h(2,2) )
+ 1/16 * z7 * ( 25120 * h(0,1) + 12135 * h(1,1) )
- 1/2 * z2 * z5 * ( 9968 * h(0,1) + 4483 * h(1,1) )
- z3 * z4 * ( 2435 * h(0,1) + 957 * h(1,1) ) 
- 2461055/288 * z8 + 578 * z3 * z5 - 886 * z2 * z3^2
+ 2 * Pi * I * ( 6720 * h(0,7) + 1440 * h(2,7) + 1440 * h(4,7) + 28 * h(6,7)
   + 1440 * h(8,7) + 372 * h(10,7) + 40 * h(12,7) + 40 * h(14,7)
   + 1440 * h(16,7) + 368 * h(18,7) + 368 * h(20,7) + 16 * h(22,7)
   + 48 * h(24,7) + 28 * h(26,7) + 32 * h(28,7) + 16 * h(30,7)
   + 1440 * h(32,7) + 360 * h(34,7) + 360 * h(36,7) + 16 * h(38,7)
   + 360 * h(40,7) + 96 * h(42,7) + 16 * h(44,7) + 24 * h(46,7)
   + 48 * h(48,7) + 24 * h(50,7) + 24 * h(52,7) + 16 * h(54,7)
   + 24 * h(56,7) + 16 * h(58,7) + 16 * h(60,7) + 12 * h(62,7)
   + 1440 * h(64,7) + 312 * h(66,7) + 312 * h(68,7) + 312 * h(72,7)
   + 76 * h(74,7) + 8 * h(78,7) + 312 * h(80,7) + 76 * h(82,7)
   + 76 * h(84,7) + 4 * h(86,7) + 4 * h(90,7) + 8 * h(92,7)
   + z2 * ( - 1920 * h(0,5) + 28 * h(1,5) - 348 * h(2,5) + 40 * h(3,5)
            - 352 * h(4,5) + 16 * h(5,5) + 4 * h(6,5) + 16 * h(7,5)
	    - 360 * h(8,5) + 16 * h(9,5) - 84 * h(10,5) + 24 * h(11,5)
	                   + 16 * h(13,5) + 4 * h(14,5) + 12 * h(15,5)
	    - 408 * h(16,5) - 80 * h(18,5) + 8 * h(19,5)
	    - 80 * h(20,5) + 4 * h(21,5) + 4 * h(22,5) )
   + z3 * ( 1520 * h(0,4) + 664 * h(1,4) + 376 * h(2,4) + 8 * h(3,4)
           + 368 * h(4,4) + 152 * h(5,4) + 8 * h(6,4) + 4 * h(7,4)
	   + 336 * h(8,4) + 144 * h(9,4) + 78 * h(10,4) )
   - z4 * ( 690 * h(0,3) - 13 * h(1,3) + 150 * h(2,3)
            - 2 * h(3,3) + 153 * h(4,3) )
   + z5 * ( 1104 * h(0,2) + 516 * h(1,2) + 248 * h(2,2) )
   - z2 * z3 * ( 400 * h(0,2) + 172 * h(1,2) + 90 * h(2,2) )
   - 2635/6 * z6 * h(0,1) + z3^2 * ( 196 * h(0,1) + 12 * h(1,1) ) 
   + 785 * z7 - 284 * z2 * z5 - 355/2 * z3 * z4 ) ) :
#
#######################################################################
# Last part of Appendix D, where we give the expansion of the full
# NMHV amplitude in the overlap of the self-crossing and MRK limits,
# w -> -1, w^* -> -1.
# 
# We let rho = A^{NMHV}/A^{BDS-like} 
#
# Using eqs. (4.14) and (4.15) in arXiv:1408.1505, the behavior of
# rho in the MRK limit is [eq. (D.13) of the paper]:
#
# rho = 1/(1-zt) * 1/2 * ( E(u,v,w) + Et(u,v,w) + E(w,u,v) - Et(w,u,v) )
#     -zt/(1-zt) * 1/2 * ( E(v,w,u) + Et(v,w,u) + E(w,u,v) - Et(w,u,v) )
#
# where z = -w, zt = -w^*,
# and we also use below:
#
# omz = 1-z = 1+w , omzt = 1-zt = 1+w^*,
# lnden = ln|\delta|,
# lnvn = ln|v|,
# z2 = \zeta_2, ...
#
# We give rhoL, the L-loop coefficient of rho, in the limit
# w -> -1, w^* -> -1, corresponding to formulae (D.14) - (D.17) in the paper.
#
rho1 := - 1/2 * lnvn^2 + 2 * z2
+ (2*Pi*I) * 1/2 * ( omz/omzt + 1 ) :
#
rho2 := 1/8 * lnvn^4 - 1/2 * z2 * lnvn^2
+ (2*Pi*I) * 1/2 * ( omz/omzt * ( - 1/2 * lnden^2 + lnden + z2 - 1 ) 
                      - 1/2 * lnvn^2 - lnvn - z3 + z2 - 1 ) :
#
rho3 := - 1/48 * lnvn^6 - 1/4 * z4 * lnvn^2 + 91/12 * z6
+ (2*Pi*I) * 1/2 * (
  omz/omzt * ( 1/8 * lnden^4 - 1/2 * lnden^3 + 3/2 * lnden^2 - (z3+3) * lnden
               + 1/2 * z4 + z3 + 3 ) 
  + 1/8 * lnvn^4 + 1/2 * lnvn^3 - 1/2 * (z3-3) * lnvn^2
  + (z3+3) * lnvn + 7 * z5 - 3 * z2 * z3 + 1/2 * z4 + z3 + 3 ) :
#
rho4 := 1/384 * lnvn^8 + 1/48 * z2 * lnvn^6 + 7/16 * z4 * lnvn^4
+ ( 13/48 * z6 + 1/2 * z3^2 ) * lnvn^2 - 1325/36 * z8 - 2 * z2 * z3^2
+ (2*Pi*I) * 1/2 * (
  omz/omzt * ( - 1/48 * lnden^6 + 1/8 * lnden^5 - ( 1/8 * z2 + 5/8 ) * lnden^4
      + ( - 1/6 * z3 + 1/2 * z2 + 5/2 ) * lnden^3
      - ( 7/4 * z4 - 1/2 * z3 + 3/2 * z2 + 15/2 ) * lnden^2
      + ( 4 * z5 - 3 * z2 * z3 + 7/2 * z4 - z3 + 3 * z2 + 15 ) * lnden
      - 13/24 * z6 - 2 * z3^2 - 4 * z5 + 3 * z2 * z3
      - 7/2 * z4 + z3 - 3 * z2 - 15 )
   - 1/48 * lnvn^6 - 1/8 * lnvn^5 + ( 3/8 * z3 - 1/8 * z2 - 5/8 ) * lnvn^4
   + ( 1/12 * z3 - 1/2 * z2 - 5/2 ) * lnvn^3
   + ( 25/8 * z5 + 2 * z2 * z3 - 7/4 * z4
       + 1/4 * z3 - 3/2 * z2 - 15/2 ) * lnvn^2
   + ( - 3/2 * z3^2 - 5 * z5 + z2 * z3 - 7/2 * z4
       + 1/2 * z3 - 3 * z2 - 15 ) * lnvn
   - 1381/32 * z7 + 43/2 * z2 * z5 + 4 * z3 * z4
   - 13/24 * z6 - 5/2 * z3^2 - 5 * z5 + z2 * z3 
   - 7/2 * z4 + 1/2 * z3 - 3 * z2 - 15 ) :
#

